Bernoulli numbers and the integer group determinants of $C_p \times C_p$

Let $e(p)$ be the least positive integer $e$ such that every multiple of $p^e$ occurs as an integer group determinant of $C_p\times C_p$. For primes $p\ge7$, the residues modulo $p$ of the global units of $\mathbf{Z}[\zeta_p]$ determine $e(p)$, and $e(p)\le\lfloor7(p+1)/4\rfloor$. Under Vandiver's conjecture, verified for $p<2^{31}$, we have $e(p)=p+3+2r_p$, where $r_p$ is the least positive $r$ satisfying $(2r+1)i>r(p-1)$ for each irregular pair $(p,2i)$ with $r\mid i$, that is, each $1\le i\le(p-3)/2$ with $r\mid i$ for which $p$ divides the numerator of $B_{2i}$. In particular, $e(p)=p+5$ for regular $p$. A bound on the cofactor gives a sufficient condition for $p^{e(p)}$ to be the least positive $p$-divisible determinant. It holds for every prime $11\le p<10^7$. For $p=103$, the first prime with $e(p)>p+5$, this minimum is $103^{116}$. For regular $p$, principal ideals and affine systems over $\mathbf{F}_p$ describe the determinant set. For regular $p\ge11$, a prime $\ell\ne p$ occurs as a cofactor at valuation $p+4$ precisely when it splits completely in $\mathbf{Q}(\zeta_p)$ and a prime ideal above it is principal with all odd logarithmic coordinates of degrees $3$ through $p-6$ zero and at least one of the last two, of degrees $p-4$ and $p-2$, nonzero. These primes have natural density $(p+1)/(h p^{(p-3)/2})$, where $h$ is the class number of $\mathbf{Q}(\zeta_p)$. For each prime $p\ge7$, almost every integer of any fixed $p$-adic valuation at least $p+3$ occurs.

==> anc/minimum/README.txt <==
Least positive divisible determinant, arXiv v2
Chatchawan Panraksa, 26 November 2026

The complete computational deposit is pinned at commit
ae9e36800676e82a8aada90d7a204e50d2e7e328
in
https://github.com/chatchawanpan-dev/cpxcp-group-determinant-computations/tree/ae9e36800676e82a8aada90d7a204e50d2e7e328/minimum

That directory includes the exact compressed input, expected output,
checksums and a standard-library wrapper. From a checkout of the repository
at this commit, run

  python3 minimum/reproduce.py

The wrapper verifies the inputs, runs the checker and compares its output
byte for byte with the archived result. This ancillary directory retains
the checker and comparison census, with the result in expected_output.txt.
The alternative upstream-table command below reproduces that result.

The checker uses the full Bernoulli indices 2i from indices.txt in Hart,
Harvey and Ong's irregular-pair archive. Obtain twobillion.tar.bz2 from
https://web.maths.unsw.edu.au/~davidharvey/research/twobillion.tar.bz2
The paper is Irregular primes to two billion, Math. Comp. 86 (2017),
3031-3049, https://doi.org/10.1090/mcom/3211.

Run in this directory with Python 3.8 or later and a POSIX shell.
Extracting the table to disk before running avoids a broken pipe when
the checker stops after the first record above the requested range.

  tar -xOf twobillion.tar.bz2 twobillion/indices.txt > indices.txt
  python3 check_minimum_range.py 10000000 census_200000.csv < indices.txt

census_200000.csv is the earlier manuscript census for 7 <= p < 200000.
The prime sieve verifies all odd prime rows below the cutoff. The checker
compares indices against the included census wherever ranges overlap.
A positive count of failing profiles gives a nonzero exit status.

There are 664575 primes in the tested range 11 <= p < 10000000. Of these,
261871 are irregular, with 332639 pairs. All 1417273 exceptional profiles
pass, including 376349 odd profiles. All 17981 overlapping rows agree.
SHA-256 of the original rows for 3 <= p < 10000000 (without the sentinel)
8b9a78655cc59a3f9693a8ae24622c8212563a06d6490b914943e535ec46eed1

The adjacent supplementary directory preserves the ancillary files
distributed with v1 and their original section numbering.


==> anc/minimum/census_200000.csv <==
p;irregular_indices_2i;r_p;e_p_minus_p_if_vandiver
7;;1;5
11;;1;5
13;;1;5
17;;1;5
19;;1;5
23;;1;5
29;;1;5
31;;1;5
37;32;1;5
41;;1;5
43;;1;5
47;;1;5
53;;1;5
59;44;1;5
61;;1;5
67;58;1;5
71;;1;5
73;;1;5
79;;1;5
83;;1;5
89;;1;5
97;;1;5
101;68;1;5
103;24;5;13
107;;1;5
109;;1;5
113;;1;5
127;;1;5
131;22;2;7
137;;1;5
139;;1;5
149;130;1;5
151;;1;5
157;62 110;2;7
163;;1;5
167;;1;5
173;;1;5
179;;1;5
181;;1;5
191;;1;5
193;;1;5
197;;1;5
199;;1;5
211;;1;5
223;;1;5
227;;1;5
229;;1;5
233;84;4;11
239;;1;5
241;;1;5
251;;1;5
257;164;3;9
263;100;3;9
269;;1;5
271;84;4;11
277;;1;5
281;;1;5
283;20;3;9
293;156;4;11
307;88;3;9
311;292;1;5
313;;1;5
317;;1;5
331;;1;5
337;;1;5
347;280;1;5
349;;1;5
353;186 300;2;7
359;;1;5
367;;1;5
373;;1;5
379;100 174;4;11
383;;1;5
389;200;3;9
397;;1;5
401;382;1;5
409;126;2;7
419;;1;5
421;240;7;17
431;;1;5
433;366;1;5
439;;1;5
443;;1;5
449;;1;5
457;;1;5
461;196;3;9
463;130;2;7
467;94 194;2;7
479;;1;5
487;;1;5
491;292 336 338;5;13
499;;1;5
503;;1;5
509;;1;5
521;;1;5
523;400;1;5
541;86;2;7
547;270 486;2;7
557;222;2;7
563;;1;5
569;;1;5
571;;1;5
577;52;3;9
587;90 92;4;11
593;22;2;7
599;;1;5
601;;1;5
607;592;1;5
613;522;1;5
617;20 174 338;4;11
619;428;1;5
631;80 226;3;9
641;;1;5
643;;1;5
647;236 242 554;3;9
653;48;5;13
659;224;3;9
661;;1;5
673;408 502;5;13
677;628;1;5
683;32;3;9
691;12 200;7;17
701;;1;5
709;;1;5
719;;1;5
727;378;2;7
733;;1;5
739;;1;5
743;;1;5
751;290;2;7
757;514;1;5
761;260;3;9
769;;1;5
773;732;1;5
787;;1;5
797;220;3;9
809;330 628;4;11
811;544;1;5
821;744;1;5
823;;1;5
827;102;2;7
829;;1;5
839;66;2;7
853;;1;5
857;;1;5
859;;1;5
863;;1;5
877;868;1;5
881;162;2;7
883;;1;5
887;418;2;7
907;;1;5
911;;1;5
919;;1;5
929;520 820;3;9
937;;1;5
941;;1;5
947;;1;5
953;156;4;11
967;;1;5
971;166;2;7
977;;1;5
983;;1;5
991;;1;5
997;;1;5
1009;;1;5
1013;;1;5
1019;;1;5
1021;;1;5
1031;;1;5
1033;;1;5
1039;;1;5
1049;;1;5
1051;;1;5
1061;474;2;7
1063;;1;5
1069;;1;5
1087;;1;5
1091;888;1;5
1093;;1;5
1097;;1;5
1103;;1;5
1109;;1;5
1117;794;1;5
1123;;1;5
1129;348;4;11
1151;534 784 968;5;13
1153;802;1;5
1163;;1;5
1171;;1;5
1181;;1;5
1187;;1;5
1193;262;2;7
1201;676;3;9
1213;;1;5
1217;784 866 1118;3;9
1223;;1;5
1229;784;3;9
1231;;1;5
1237;874;1;5
1249;;1;5
1259;;1;5
1277;;1;5
1279;518;2;7
1283;510;2;7
1289;;1;5
1291;206 824;3;9
1297;202 220;3;9
1301;176;3;9
1303;;1;5
1307;382 852;4;11
1319;304;3;9
1321;;1;5
1327;466;2;7
1361;;1;5
1367;234;2;7
1373;;1;5
1381;266;2;7
1399;;1;5
1409;358;2;7
1423;;1;5
1427;;1;5
1429;996;1;5
1433;;1;5
1439;574;2;7
1447;;1;5
1451;;1;5
1453;;1;5
1459;;1;5
1471;;1;5
1481;;1;5
1483;224;3;9
1487;;1;5
1489;;1;5
1493;;1;5
1499;94;2;7
1511;;1;5
1523;1310;1;5
1531;;1;5
1543;;1;5
1549;;1;5
1553;;1;5
1559;862;2;7
1567;;1;5
1571;;1;5
1579;;1;5
1583;;1;5
1597;842;2;7
1601;;1;5
1607;;1;5
1609;1356;1;5
1613;172;3;9
1619;560;3;9
1621;980;3;9
1627;;1;5
1637;718;2;7
1657;;1;5
1663;270 1508;2;7
1667;;1;5
1669;388 1086;4;11
1693;;1;5
1697;;1;5
1699;;1;5
1709;;1;5
1721;30;2;7
1723;;1;5
1733;810 942;2;7
1741;;1;5
1747;;1;5
1753;712;3;9
1759;1520;1;5
1777;1192;1;5
1783;;1;5
1787;1606;1;5
1789;848 1442;3;9
1801;;1;5
1811;550 698 1520;2;7
1823;;1;5
1831;1274;1;5
1847;954 1016 1558;5;13
1861;;1;5
1867;;1;5
1871;1794;1;5
1873;;1;5
1877;1026;2;7
1879;1260;1;5
1889;242;2;7
1901;1722;1;5
1907;;1;5
1913;;1;5
1931;;1;5
1933;1058 1320;7;17
1949;;1;5
1951;1656;1;5
1973;;1;5
1979;148;3;9
1987;510;2;7
1993;912;5;13
1997;772 1888;3;9
1999;;1;5
2003;60 600;7;17
2011;;1;5
2017;1204;3;9
2027;;1;5
2029;;1;5
2039;1300;3;9
2053;1932;1;5
2063;;1;5
2069;;1;5
2081;;1;5
2083;;1;5
2087;376 1298;3;9
2089;;1;5
2099;1230;2;7
2111;1038;2;7
2113;;1;5
2129;;1;5
2131;;1;5
2137;1624;1;5
2141;;1;5
2143;1916;1;5
2153;1832;1;5
2161;;1;5
2179;;1;5
2203;;1;5
2207;;1;5
2213;154;2;7
2221;;1;5
2237;;1;5
2239;1826;1;5
2243;;1;5
2251;;1;5
2267;2234;1;5
2269;;1;5
2273;876 2166;4;11
2281;;1;5
2287;;1;5
2293;2040;1;5
2297;;1;5
2309;1660 1772;1;5
2311;;1;5
2333;;1;5
2339;;1;5
2341;;1;5
2347;;1;5
2351;;1;5
2357;2204;1;5
2371;242 2274;2;7
2377;1226;2;7
2381;2060;1;5
2383;842 2278;2;7
2389;776;3;9
2393;;1;5
2399;;1;5
2411;2126;1;5
2417;;1;5
2423;290 884;3;9
2437;;1;5
2441;366 1750;2;7
2447;;1;5
2459;;1;5
2467;;1;5
2473;;1;5
2477;;1;5
2503;1044;4;11
2521;;1;5
2531;;1;5
2539;;1;5
2543;2374;1;5
2549;;1;5
2551;;1;5
2557;1464;5;13
2579;1730;1;5
2591;854 2574;2;7
2593;;1;5
2609;;1;5
2617;;1;5
2621;1772;1;5
2633;1416;5;13
2647;1172;3;9
2657;710;2;7
2659;;1;5
2663;1244;3;9
2671;404 2394;3;9
2677;;1;5
2683;;1;5
2687;;1;5
2689;926;2;7
2693;;1;5
2699;;1;5
2707;;1;5
2711;;1;5
2713;;1;5
2719;;1;5
2729;;1;5
2731;;1;5
2741;;1;5
2749;;1;5
2753;482;2;7
2767;2528;1;5
2777;1600;3;9
2789;1984 2154;1;5
2791;2554;1;5
2797;;1;5
2801;;1;5
2803;;1;5
2819;;1;5
2833;1832;3;9
2837;;1;5
2843;;1;5
2851;;1;5
2857;98;2;7
2861;352;3;9
2879;;1;5
2887;;1;5
2897;;1;5
2903;;1;5
2909;400 950;3;9
2917;;1;5
2927;242;2;7
2939;332 1102 2748;3;9
2953;;1;5
2957;138 788;4;11
2963;;1;5
2969;;1;5
2971;;1;5
2999;776;3;9
3001;;1;5
3011;1496;3;9
3019;;1;5
3023;2020;1;5
3037;;1;5
3041;;1;5
3049;700;3;9
3061;2522;1;5
3067;;1;5
3079;;1;5
3083;1450;2;7
3089;1706;2;7
3109;;1;5
3119;1704;5;13
3121;;1;5
3137;;1;5
3163;;1;5
3167;;1;5
3169;;1;5
3181;3142;1;5
3187;;1;5
3191;;1;5
3203;2368;1;5
3209;;1;5
3217;;1;5
3221;98;2;7
3229;1634;2;7
3251;;1;5
3253;;1;5
3257;922;2;7
3259;;1;5
3271;;1;5
3299;;1;5
3301;;1;5
3307;;1;5
3313;2222;1;5
3319;;1;5
3323;3292;1;5
3329;1378;2;7
3331;;1;5
3343;;1;5
3347;;1;5
3359;;1;5
3361;;1;5
3371;;1;5
3373;;1;5
3389;;1;5
3391;2232 2534;5;13
3407;2076 2558;4;11
3413;;1;5
3433;1300;3;9
3449;;1;5
3457;;1;5
3461;;1;5
3463;;1;5
3467;;1;5
3469;1174;2;7
3491;2544;1;5
3499;;1;5
3511;1416 1724;5;13
3517;1836 2586;4;11
3527;;1;5
3529;3490;1;5
3533;2314 3136;2;7
3539;2082 2130;2;7
3541;;1;5
3547;;1;5
3557;;1;5
3559;344 1592;3;9
3571;;1;5
3581;1466;2;7
3583;1922;2;7
3593;360 642;7;17
3607;1976;3;9
3613;2082;2;7
3617;16 2856;5;13
3623;;1;5
3631;1104;5;13
3637;2526 3202;1;5
3643;;1;5
3659;;1;5
3671;1580;3;9
3673;;1;5
3677;2238;2;7
3691;;1;5
3697;1884;4;11
3701;;1;5
3709;;1;5
3719;;1;5
3727;;1;5
3733;;1;5
3739;;1;5
3761;;1;5
3767;;1;5
3769;;1;5
3779;2362;2;7
3793;;1;5
3797;1256;3;9
3803;;1;5
3821;3296;1;5
3823;;1;5
3833;1840 1998 3286;6;15
3847;;1;5
3851;216 404;5;13
3853;748;3;9
3863;;1;5
3877;;1;5
3881;1686 2138;2;7
3889;;1;5
3907;;1;5
3911;;1;5
3917;1490;2;7
3919;;1;5
3923;;1;5
3929;;1;5
3931;;1;5
3943;;1;5
3947;;1;5
3967;106;2;7
3989;1936;3;9
4001;534;2;7
4003;82 142 2610;2;7
4007;;1;5
4013;;1;5
4019;;1;5
4021;3228;1;5
4027;2332;3;9
4049;1854;2;7
4051;3548;1;5
4057;;1;5
4073;3620;1;5
4079;;1;5
4091;;1;5
4093;;1;5
4099;;1;5
4111;;1;5
4127;;1;5
4129;1784;3;9
4133;;1;5
4139;;1;5
4153;;1;5
4157;658 2322;2;7
4159;;1;5
4177;;1;5
4201;;1;5
4211;;1;5
4217;;1;5
4219;4190;1;5
4229;;1;5
4231;;1;5
4241;;1;5
4243;2712 4146;5;13
4253;;1;5
4259;3580 3726;1;5
4261;2068;3;9
4271;;1;5
4273;;1;5
4283;;1;5
4289;;1;5
4297;;1;5
4327;;1;5
4337;;1;5
4339;214;2;7
4349;2052;4;11
4357;;1;5
4363;;1;5
4373;;1;5
4391;;1;5
4397;;1;5
4409;636 672;5;13
4421;3768;1;5
4423;;1;5
4441;;1;5
4447;;1;5
4451;2896 2978;3;9
4457;444;4;11
4463;;1;5
4481;;1;5
4483;;1;5
4493;746;2;7
4507;;1;5
4513;;1;5
4517;;1;5
4519;848;3;9
4523;456;5;13
4547;;1;5
4549;;1;5
4561;436;3;9
4567;;1;5
4583;;1;5
4591;2292 3596;4;11
4597;;1;5
4603;;1;5
4621;;1;5
4637;3618;1;5
4639;3226;1;5
4643;;1;5
4649;;1;5
4651;;1;5
4657;1578 2416 4110;6;15
4663;216 4278;5;13
4673;;1;5
4679;3592;1;5
4691;3450;1;5
4703;;1;5
4721;;1;5
4723;;1;5
4729;;1;5
4733;;1;5
4751;3768;1;5
4759;;1;5
4783;252;4;11
4787;;1;5
4789;;1;5
4793;2636;3;9
4799;;1;5
4801;;1;5
4813;2620;3;9
4817;;1;5
4831;;1;5
4861;4678;1;5
4871;;1;5
4877;;1;5
4889;2924;3;9
4903;3106;2;7
4909;1462;2;7
4919;;1;5
4931;;1;5
4933;;1;5
4937;;1;5
4943;492;4;11
4951;1914 2468 3890;4;11
4957;3812;1;5
4967;;1;5
4969;1940;3;9
4973;4208;1;5
4987;;1;5
4993;;1;5
4999;;1;5
5003;;1;5
5009;1544 4956;3;9
5011;;1;5
5021;;1;5
5023;;1;5
5039;594;2;7
5051;;1;5
5059;;1;5
5077;3092;3;9
5081;3016;3;9
5087;;1;5
5099;1378;2;7
5101;190;2;7
5107;4872;1;5
5113;;1;5
5119;4086;1;5
5147;;1;5
5153;;1;5
5167;4112;1;5
5171;;1;5
5179;4732;1;5
5189;1102;2;7
5197;;1;5
5209;644 2928;5;13
5227;308;3;9
5231;3466;2;7
5233;;1;5
5237;;1;5
5261;;1;5
5273;;1;5
5279;;1;5
5281;;1;5
5297;4810;1;5
5303;4156;1;5
5309;158;2;7
5323;;1;5
5333;;1;5
5347;;1;5
5351;1948;3;9
5381;;1;5
5387;;1;5
5393;;1;5
5399;1482;2;7
5407;;1;5
5413;1702;2;7
5417;;1;5
5419;;1;5
5431;;1;5
5437;;1;5
5441;4726;1;5
5443;1710;2;7
5449;;1;5
5471;;1;5
5477;1150;2;7
5479;1826 4802;2;7
5483;;1;5
5501;666;2;7
5503;;1;5
5507;;1;5
5519;;1;5
5521;;1;5
5527;5206;1;5
5531;3438;2;7
5557;3196;3;9
5563;;1;5
5569;938;2;7
5573;2032;3;9
5581;;1;5
5591;;1;5
5623;;1;5
5639;2672;3;9
5641;4580 5258;1;5
5647;;1;5
5651;;1;5
5653;;1;5
5657;;1;5
5659;;1;5
5669;2218 2680;3;9
5683;;1;5
5689;348;4;11
5693;;1;5
5701;2450;2;7
5711;;1;5
5717;;1;5
5737;;1;5
5741;;1;5
5743;;1;5
5749;;1;5
5779;;1;5
5783;2200;3;9
5791;1258;2;7
5801;;1;5
5807;;1;5
5813;4284;1;5
5821;1150;2;7
5827;;1;5
5839;2308;3;9
5843;;1;5
5849;;1;5
5851;;1;5
5857;;1;5
5861;3554;2;7
5867;;1;5
5869;;1;5
5879;;1;5
5881;;1;5
5897;2996;3;9
5903;3970 5000;1;5
5923;4240;1;5
5927;3642;2;7
5939;342 5014;2;7
5953;3274;2;7
5981;;1;5
5987;;1;5
6007;912;5;13
6011;5870;1;5
6029;;1;5
6037;3396;4;11
6043;1226;2;7
6047;;1;5
6053;;1;5
6067;;1;5
6073;;1;5
6079;;1;5
6089;;1;5
6091;702;2;7
6101;2008;3;9
6113;;1;5
6121;;1;5
6131;;1;5
6133;;1;5
6143;;1;5
6151;;1;5
6163;;1;5
6173;5008 5894;1;5
6197;;1;5
6199;;1;5
6203;;1;5
6211;;1;5
6217;4186;1;5
6221;;1;5
6229;;1;5
6247;1492 3474;4;11
6257;4272;1;5
6263;3286 4226;2;7
6269;;1;5
6271;;1;5
6277;;1;5
6287;4452 5034;1;5
6299;;1;5
6301;;1;5
6311;;1;5
6317;2354;2;7
6323;;1;5
6329;5102;1;5
6337;1956;4;11
6343;750 5820;2;7
6353;;1;5
6359;;1;5
6361;;1;5
6367;1190;2;7
6373;2838 4226;2;7
6379;218;2;7
6389;;1;5
6397;;1;5
6421;438;2;7
6427;;1;5
6449;4884 5830;1;5
6451;3236;3;9
6469;;1;5
6473;;1;5
6481;;1;5
6491;346;2;7
6521;236;3;9
6529;1564;3;9
6547;734;2;7
6551;;1;5
6553;;1;5
6563;;1;5
6569;1692 1776;5;13
6571;1744;3;9
6577;1312;3;9
6581;;1;5
6599;;1;5
6607;;1;5
6619;1952 3170;3;9
6637;;1;5
6653;;1;5
6659;2950 4014;2;7
6661;;1;5
6673;;1;5
6679;;1;5
6689;5252;1;5
6691;;1;5
6701;5484;1;5
6703;;1;5
6709;;1;5
6719;;1;5
6733;1690;2;7
6737;;1;5
6761;;1;5
6763;4144 6218 6230;3;9
6779;3994;2;7
6781;;1;5
6791;;1;5
6793;2686;2;7
6803;;1;5
6823;4952;1;5
6827;4108;3;9
6829;;1;5
6833;2254 5144;3;9
6841;;1;5
6857;6676;1;5
6863;6406;1;5
6869;;1;5
6871;;1;5
6883;;1;5
6899;;1;5
6907;;1;5
6911;;1;5
6917;;1;5
6947;;1;5
6949;2432;3;9
6959;;1;5
6961;;1;5
6967;;1;5
6971;2010;2;7
6977;;1;5
6983;;1;5
6991;;1;5
6997;1746;2;7
7001;4842;1;5
7013;;1;5
7019;;1;5
7027;;1;5
7039;1454;2;7
7043;;1;5
7057;4154 4972;3;9
7069;1478 2570;2;7
7079;;1;5
7103;;1;5
7109;290;2;7
7121;1502;2;7
7127;6798;1;5
7129;;1;5
7151;;1;5
7159;;1;5
7177;962;2;7
7187;3906;2;7
7193;;1;5
7207;1670 5774;2;7
7211;898;2;7
7213;1436 6930;3;9
7219;;1;5
7229;6236;1;5
7237;;1;5
7243;;1;5
7247;;1;5
7253;;1;5
7283;;1;5
7297;;1;5
7307;;1;5
7309;324;4;11
7321;348;4;11
7331;;1;5
7333;;1;5
7349;;1;5
7351;1466;2;7
7369;;1;5
7393;;1;5
7411;4712;3;9
7417;;1;5
7433;;1;5
7451;;1;5
7457;;1;5
7459;5286;1;5
7477;;1;5
7481;;1;5
7487;2500;3;9
7489;4250;2;7
7499;3642;2;7
7507;6924;1;5
7517;;1;5
7523;;1;5
7529;;1;5
7537;2264;3;9
7541;;1;5
7547;5644;1;5
7549;;1;5
7559;116;3;9
7561;;1;5
7573;;1;5
7577;;1;5
7583;;1;5
7589;;1;5
7591;2620;3;9
7603;;1;5
7607;3594;2;7
7621;;1;5
7639;;1;5
7643;5026;2;7
7649;;1;5
7669;;1;5
7673;;1;5
7681;368;3;9
7687;1246 3216 6516;5;13
7691;2218;2;7
7699;;1;5
7703;;1;5
7717;;1;5
7723;;1;5
7727;950 3756;4;11
7741;;1;5
7753;;1;5
7757;;1;5
7759;;1;5
7789;;1;5
7793;;1;5
7817;7346;1;5
7823;3298;2;7
7829;1392;5;13
7841;;1;5
7853;3494;2;7
7867;;1;5
7873;;1;5
7877;;1;5
7879;;1;5
7883;;1;5
7901;2472 4286;5;13
7907;584;3;9
7919;3888;5;13
7927;6448;1;5
7933;;1;5
7937;3980;3;9
7949;2506 3436;3;9
7951;4328;3;9
7963;4748;3;9
7993;;1;5
8009;;1;5
8011;622;2;7
8017;;1;5
8039;6636;1;5
8053;;1;5
8059;874;2;7
8069;5354;2;7
8081;;1;5
8087;5558;1;5
8089;44 3906;4;11
8093;;1;5
8101;5968 7898;1;5
8111;;1;5
8117;;1;5
8123;5906;1;5
8147;;1;5
8161;2424 2758;5;13
8167;;1;5
8171;;1;5
8179;5354;2;7
8191;7680;1;5
8209;8056;1;5
8219;5014;2;7
8221;4900;3;9
8231;4806;2;7
8233;;1;5
8237;;1;5
8243;;1;5
8263;;1;5
8269;;1;5
8273;;1;5
8287;;1;5
8291;;1;5
8293;5784;1;5
8297;;1;5
8311;;1;5
8317;7172;1;5
8329;;1;5
8353;;1;5
8363;;1;5
8369;7398 8348;1;5
8377;;1;5
8387;;1;5
8389;;1;5
8419;174 2658;2;7
8423;;1;5
8429;2478;2;7
8431;;1;5
8443;1894;2;7
8447;1300;3;9
8461;;1;5
8467;2368;3;9
8501;;1;5
8513;;1;5
8521;;1;5
8527;2442;2;7
8537;6806 7190;1;5
8539;;1;5
8543;;1;5
8563;;1;5
8573;3562;2;7
8581;;1;5
8597;2846;2;7
8599;482;2;7
8609;6070 6778;1;5
8623;4592;3;9
8627;1206;2;7
8629;3170;2;7
8641;3944;3;9
8647;5700;4;11
8663;1698;2;7
8669;2904;5;13
8677;2658 6794;2;7
8681;;1;5
8689;5744;3;9
8693;;1;5
8699;;1;5
8707;;1;5
8713;;1;5
8719;6432;1;5
8731;6654 7274;1;5
8737;;1;5
8741;;1;5
8747;2688;5;13
8753;1050 4784;6;15
8761;;1;5
8779;1072;3;9
8783;;1;5
8803;;1;5
8807;;1;5
8819;;1;5
8821;2358;2;7
8831;1552 2620 3830;3;9
8837;4212 4374;4;11
8839;5584;3;9
8849;6638;1;5
8861;;1;5
8863;;1;5
8867;;1;5
8887;;1;5
8893;5336;3;9
8923;2382 5614;2;7
8929;4126;2;7
8933;4442;2;7
8941;;1;5
8951;7404;1;5
8963;;1;5
8969;;1;5
8971;;1;5
8999;572;3;9
9001;;1;5
9007;;1;5
9011;4052 4294 5444;3;9
9013;8214;1;5
9029;;1;5
9041;4972;3;9
9043;6204;1;5
9049;;1;5
9059;8100;1;5
9067;;1;5
9091;;1;5
9103;8996;1;5
9109;;1;5
9127;;1;5
9133;3498 9104;2;7
9137;5160 5396;7;17
9151;;1;5
9157;;1;5
9161;;1;5
9173;;1;5
9181;;1;5
9187;;1;5
9199;1964;3;9
9203;;1;5
9209;;1;5
9221;4802 8470;2;7
9227;;1;5
9239;;1;5
9241;;1;5
9257;;1;5
9277;2422;2;7
9281;;1;5
9283;;1;5
9293;;1;5
9311;9300;1;5
9319;;1;5
9323;1512 7226;5;13
9337;5726;2;7
9341;;1;5
9343;;1;5
9349;28;3;9
9371;;1;5
9377;1596 2118;4;11
9391;;1;5
9397;;1;5
9403;;1;5
9413;6674;1;5
9419;;1;5
9421;;1;5
9431;2766 3920;6;15
9433;178 9026;2;7
9437;;1;5
9439;;1;5
9461;;1;5
9463;3760;3;9
9467;1598;2;7
9473;6156;4;11
9479;;1;5
9491;;1;5
9497;;1;5
9511;1132;3;9
9521;;1;5
9533;3122;2;7
9539;1060 9172;3;9
9547;;1;5
9551;;1;5
9587;;1;5
9601;;1;5
9613;4830;2;7
9619;;1;5
9623;;1;5
9629;;1;5
9631;860;3;9
9643;;1;5
9649;;1;5
9661;;1;5
9677;7094;1;5
9679;;1;5
9689;3068 5280;7;17
9697;;1;5
9719;;1;5
9721;;1;5
9733;138;2;7
9739;3374;2;7
9743;152;3;9
9749;;1;5
9767;2410 4586;2;7
9769;;1;5
9781;;1;5
9787;;1;5
9791;7318;1;5
9803;3562;2;7
9811;1366;2;7
9817;;1;5
9829;4562 7548;4;11
9833;4234;2;7
9839;4844;3;9
9851;;1;5
9857;;1;5
9859;1514 3812;3;9
9871;2980;3;9
9883;9622;1;5
9887;;1;5
9901;8550;1;5
9907;5968;3;9
9923;938;2;7
9929;;1;5
9931;;1;5
9941;;1;5
9949;4810 9112;2;7
9967;;1;5
9973;;1;5
10007;;1;5
10009;3952;3;9
10037;5740;3;9
10039;;1;5
10061;9922;1;5
10067;;1;5
10069;5808 8684;5;13
10079;;1;5
10091;;1;5
10093;4512;5;13
10099;;1;5
10103;;1;5
10111;;1;5
10133;10114;1;5
10139;;1;5
10141;;1;5
10151;;1;5
10159;;1;5
10163;;1;5
10169;;1;5
10177;;1;5
10181;;1;5
10193;4132;3;9
10211;;1;5
10223;;1;5
10243;8134;1;5
10247;6270;2;7
10253;;1;5
10259;;1;5
10267;;1;5
10271;;1;5
10273;;1;5
10289;;1;5
10301;;1;5
10303;;1;5
10313;;1;5
10321;;1;5
10331;;1;5
10333;;1;5
10337;4816;3;9
10343;5744;3;9
10357;;1;5
10369;;1;5
10391;;1;5
10399;;1;5
10427;5140;3;9
10429;3652;3;9
10433;;1;5
10453;4378;2;7
10457;10028;1;5
10459;;1;5
10463;158 1862 9500;2;7
10477;;1;5
10487;1502;2;7
10499;2644;3;9
10501;;1;5
10513;;1;5
10529;;1;5
10531;2172 3804;4;11
10559;;1;5
10567;;1;5
10589;80 1182 10116;6;15
10597;6478 7488;5;13
10601;;1;5
10607;;1;5
10613;;1;5
10627;;1;5
10631;;1;5
10639;;1;5
10651;;1;5
10657;1278;2;7
10663;9430 9788;1;5
10667;;1;5
10687;1518;2;7
10691;;1;5
10709;;1;5
10711;;1;5
10723;2496;5;13
10729;7528;1;5
10733;4760;3;9
10739;9638;1;5
10753;;1;5
10771;2970;2;7
10781;;1;5
10789;;1;5
10799;;1;5
10831;1136;3;9
10837;;1;5
10847;10232;1;5
10853;;1;5
10859;5862;2;7
10861;;1;5
10867;1390;2;7
10883;;1;5
10889;;1;5
10891;;1;5
10903;;1;5
10909;;1;5
10937;;1;5
10939;;1;5
10949;;1;5
10957;4254;2;7
10973;7170;2;7
10979;9150;1;5
10987;;1;5
10993;;1;5
11003;;1;5
11027;3910 4620;4;11
11047;6568;3;9
11057;;1;5
11059;5288 7886;3;9
11069;3016 3262;3;9
11071;;1;5
11083;;1;5
11087;7406;1;5
11093;;1;5
11113;;1;5
11117;5024;3;9
11119;2564;3;9
11131;;1;5
11149;10114;1;5
11159;;1;5
11161;10412;1;5
11171;;1;5
11173;;1;5
11177;;1;5
11197;;1;5
11213;;1;5
11239;;1;5
11243;3118;2;7
11251;;1;5
11257;;1;5
11261;;1;5
11273;;1;5
11279;9256 11096;1;5
11287;;1;5
11299;;1;5
11311;3998;2;7
11317;;1;5
11321;;1;5
11329;;1;5
11351;1018 1044;4;11
11353;11040;1;5
11369;9186;1;5
11383;;1;5
11393;5112;5;13
11399;892;3;9
11411;4640;3;9
11423;6674;2;7
11437;3714 4960;6;15
11443;6786;2;7
11447;;1;5
11467;;1;5
11471;;1;5
11483;3504;5;13
11489;340;3;9
11491;;1;5
11497;;1;5
11503;1078;2;7
11519;;1;5
11527;;1;5
11549;;1;5
11551;9788;1;5
11579;;1;5
11587;;1;5
11593;;1;5
11597;10868;1;5
11617;;1;5
11621;9102;1;5
11633;;1;5
11657;6358;2;7
11677;7346;2;7
11681;;1;5
11689;;1;5
11699;;1;5
11701;3346;2;7
11717;;1;5
11719;;1;5
11731;;1;5
11743;9580;1;5
11777;2898;2;7
11779;5120 5780;3;9
11783;2514 8106;2;7
11789;6868;3;9
11801;;1;5
11807;;1;5
11813;;1;5
11821;;1;5
11827;;1;5
11831;5862;2;7
11833;;1;5
11839;8154;1;5
11863;11012;1;5
11867;2618;2;7
11887;2286;2;7
11897;1872;5;13
11903;;1;5
11909;6314;2;7
11923;1488 5528;5;13
11927;;1;5
11933;2336;3;9
11939;11332;1;5
11941;;1;5
11953;;1;5
11959;;1;5
11969;;1;5
11971;;1;5
11981;;1;5
11987;;1;5
12007;5310;2;7
12011;11024;1;5
12037;;1;5
12041;;1;5
12043;;1;5
12049;;1;5
12071;;1;5
12073;744 2458 6874;5;13
12097;;1;5
12101;7718;2;7
12107;;1;5
12109;;1;5
12113;;1;5
12119;7352 10494;3;9
12143;6462;2;7
12149;11692;1;5
12157;;1;5
12161;;1;5
12163;;1;5
12197;10740;1;5
12203;;1;5
12211;2942;2;7
12227;;1;5
12239;10316;1;5
12241;2712;5;13
12251;;1;5
12253;;1;5
12263;;1;5
12269;5260 5496;7;17
12277;;1;5
12281;;1;5
12289;;1;5
12301;;1;5
12323;;1;5
12329;;1;5
12343;11506;1;5
12347;;1;5
12373;5604;4;11
12377;;1;5
12379;;1;5
12391;;1;5
12401;;1;5
12409;;1;5
12413;11232;1;5
12421;732;4;11
12433;4106;2;7
12437;;1;5
12451;6726;2;7
12457;;1;5
12473;;1;5
12479;;1;5
12487;;1;5
12491;;1;5
12497;;1;5
12503;;1;5
12511;;1;5
12517;10688;1;5
12527;2122;2;7
12539;;1;5
12541;;1;5
12547;2612;3;9
12553;;1;5
12569;;1;5
12577;;1;5
12583;11856;1;5
12589;;1;5
12601;;1;5
12611;;1;5
12613;308 502 9400 10536;8;19
12619;;1;5
12637;11474;1;5
12641;1278;2;7
12647;;1;5
12653;;1;5
12659;;1;5
12671;;1;5
12689;;1;5
12697;10052;1;5
12703;594 2782;2;7
12713;;1;5
12721;;1;5
12739;2328 11490;7;17
12743;1230 8826;2;7
12757;;1;5
12763;;1;5
12781;2716 5082;4;11
12791;;1;5
12799;;1;5
12809;4618;2;7
12821;8886;1;5
12823;;1;5
12829;;1;5
12841;;1;5
12853;;1;5
12889;;1;5
12893;;1;5
12899;9532;1;5
12907;11842;1;5
12911;;1;5
12917;;1;5
12919;;1;5
12923;3866;2;7
12941;;1;5
12953;;1;5
12959;;1;5
12967;;1;5
12973;12552;1;5
12979;4960;3;9
12983;11762;1;5
13001;7072;3;9
13003;;1;5
13007;;1;5
13009;;1;5
13033;6718;2;7
13037;7264;3;9
13043;;1;5
13049;9840;1;5
13063;3796;3;9
13093;;1;5
13099;;1;5
13103;;1;5
13109;;1;5
13121;;1;5
13127;898;2;7
13147;2550 8826;2;7
13151;;1;5
13159;;1;5
13163;;1;5
13171;;1;5
13177;;1;5
13183;;1;5
13187;2618;2;7
13217;550 2640 9132;7;17
13219;12986;1;5
13229;;1;5
13241;;1;5
13249;12724;1;5
13259;224 12262;3;9
13267;11848;1;5
13291;;1;5
13297;1438;2;7
13309;;1;5
13313;;1;5
13327;;1;5
13331;;1;5
13337;;1;5
13339;;1;5
13367;1488 2874;5;13
13381;;1;5
13397;;1;5
13399;6936;5;13
13411;5974 7450;2;7
13417;9908;1;5
13421;;1;5
13441;3016;3;9
13451;;1;5
13457;;1;5
13463;12674;1;5
13469;;1;5
13477;;1;5
13487;4086;2;7
13499;;1;5
13513;3430;2;7
13523;;1;5
13537;11702;1;5
13553;;1;5
13567;2652 2990;4;11
13577;12424;1;5
13591;;1;5
13597;;1;5
13613;2712;5;13
13619;;1;5
13627;13106;1;5
13633;;1;5
13649;8096;3;9
13669;;1;5
13679;13528;1;5
13681;;1;5
13687;8136 9570;7;17
13691;;1;5
13693;6560 12456;3;9
13697;4750;2;7
13709;3500;3;9
13711;8814;2;7
13721;218;2;7
13723;1626;2;7
13729;12132;1;5
13751;;1;5
13757;;1;5
13759;8386;2;7
13763;4102;2;7
13781;12040;1;5
13789;;1;5
13799;;1;5
13807;;1;5
13829;;1;5
13831;;1;5
13841;;1;5
13859;;1;5
13873;4172;3;9
13877;;1;5
13879;;1;5
13883;;1;5
13901;;1;5
13903;;1;5
13907;;1;5
13913;;1;5
13921;;1;5
13931;11238;1;5
13933;;1;5
13963;;1;5
13967;;1;5
13997;;1;5
13999;10362;1;5
14009;;1;5
14011;5324;3;9
14029;;1;5
14033;;1;5
14051;;1;5
14057;6872;3;9
14071;;1;5
14081;8200;3;9
14083;;1;5
14087;;1;5
14107;;1;5
14143;;1;5
14149;;1;5
14153;4148;3;9
14159;;1;5
14173;;1;5
14177;8192;3;9
14197;;1;5
14207;2086;2;7
14221;13190;1;5
14243;2668;3;9
14249;886;2;7
14251;;1;5
14281;;1;5
14293;;1;5
14303;1584;5;13
14321;;1;5
14323;10198;1;5
14327;7822;2;7
14341;;1;5
14347;4800;7;17
14369;12262;1;5
14387;;1;5
14389;;1;5
14401;8684 13372;3;9
14407;4556 6688;3;9
14411;6380 8170;3;9
14419;;1;5
14423;;1;5
14431;;1;5
14437;;1;5
14447;;1;5
14449;7996;3;9
14461;7422;2;7
14479;;1;5
14489;;1;5
14503;8246;2;7
14519;3464 3638;3;9
14533;2884 3998 8896;3;9
14537;5556;4;11
14543;;1;5
14549;;1;5
14551;7330;2;7
14557;;1;5
14561;2304;5;13
14563;;1;5
14591;;1;5
14593;7152;5;13
14621;;1;5
14627;;1;5
14629;10886;1;5
14633;;1;5
14639;;1;5
14653;;1;5
14657;;1;5
14669;;1;5
14683;;1;5
14699;7054;2;7
14713;;1;5
14717;;1;5
14723;5332;3;9
14731;;1;5
14737;4498 8226 8420;4;11
14741;;1;5
14747;;1;5
14753;8000 9244;3;9
14759;13688;1;5
14767;238 8494;2;7
14771;;1;5
14779;;1;5
14783;7130;2;7
14797;2582;2;7
14813;12012;1;5
14821;;1;5
14827;;1;5
14831;2570 13256;2;7
14843;8406 8428;4;11
14851;12520;1;5
14867;1628;3;9
14869;12866;1;5
14879;9664;3;9
14887;;1;5
14891;1144 11256;5;13
14897;3054 11354;2;7
14923;14334;1;5
14929;;1;5
14939;844;3;9
14947;1314;2;7
14951;;1;5
14957;2630 13172 14374;2;7
14969;;1;5
14983;;1;5
15013;;1;5
15017;;1;5
15031;;1;5
15053;8486;2;7
15061;;1;5
15073;;1;5
15077;;1;5
15083;;1;5
15091;470 12228;2;7
15101;774;2;7
15107;11282;1;5
15121;;1;5
15131;12152;1;5
15137;8340;4;11
15139;;1;5
15149;11976;1;5
15161;;1;5
15173;;1;5
15187;7656;5;13
15193;;1;5
15199;;1;5
15217;;1;5
15227;;1;5
15233;;1;5
15241;;1;5
15259;;1;5
15263;;1;5
15269;;1;5
15271;;1;5
15277;;1;5
15287;2884 8060 12774;4;11
15289;;1;5
15299;;1;5
15307;5952;5;13
15313;7316;3;9
15319;8012 8864;3;9
15329;;1;5
15331;;1;5
15349;;1;5
15359;;1;5
15361;;1;5
15373;;1;5
15377;1044;4;11
15383;3814;2;7
15391;;1;5
15401;;1;5
15413;3970;2;7
15427;;1;5
15439;;1;5
15443;;1;5
15451;;1;5
15461;;1;5
15467;4992;5;13
15473;1172 11752;3;9
15493;;1;5
15497;3250;2;7
15511;;1;5
15527;1356;4;11
15541;2916;4;11
15551;;1;5
15559;;1;5
15569;;1;5
15581;;1;5
15583;6806;2;7
15601;11818;1;5
15607;;1;5
15619;10180;3;9
15629;8482;2;7
15641;;1;5
15643;;1;5
15647;11158 13490;1;5
15649;9518;2;7
15661;;1;5
15667;7362 9904;5;13
15671;12910;1;5
15679;;1;5
15683;;1;5
15727;;1;5
15731;;1;5
15733;14760;1;5
15737;6352 7454 12486 13078;5;13
15739;14260;1;5
15749;7208;3;9
15761;6902;2;7
15767;7840;3;9
15773;5294;2;7
15787;9316 11484 11884;4;11
15791;;1;5
15797;;1;5
15803;5722;2;7
15809;11986;1;5
15817;;1;5
15823;482 13552 15748;2;7
15859;;1;5
15877;;1;5
15881;;1;5
15887;2446;2;7
15889;;1;5
15901;5780 11970;4;11
15907;;1;5
15913;2546;2;7
15919;4098;2;7
15923;6792;5;13
15937;;1;5
15959;612;4;11
15971;;1;5
15973;;1;5
15991;;1;5
16001;;1;5
16007;6728 12082 13250;3;9
16033;;1;5
16057;;1;5
16061;;1;5
16063;;1;5
16067;;1;5
16069;1460 5470;3;9
16073;;1;5
16087;;1;5
16091;;1;5
16097;;1;5
16103;;1;5
16111;1620;4;11
16127;9324 14122;4;11
16139;;1;5
16141;15308;1;5
16183;;1;5
16187;;1;5
16189;3468;4;11
16193;16000;1;5
16217;;1;5
16223;;1;5
16229;4552;3;9
16231;;1;5
16249;;1;5
16253;8216;3;9
16267;;1;5
16273;11766;1;5
16301;;1;5
16319;;1;5
16333;;1;5
16339;;1;5
16349;;1;5
16361;;1;5
16363;;1;5
16369;9882 15620;2;7
16381;;1;5
16411;;1;5
16417;11550;1;5
16421;;1;5
16427;6842;2;7
16433;;1;5
16447;;1;5
16451;;1;5
16453;;1;5
16477;1860;4;11
16481;3742;2;7
16487;;1;5
16493;;1;5
16519;15688;1;5
16529;;1;5
16547;4708;3;9
16553;6588 6744;5;13
16561;;1;5
16567;5438;2;7
16573;4432;3;9
16603;16100;1;5
16607;9950 13742;2;7
16619;;1;5
16631;;1;5
16633;;1;5
16649;;1;5
16651;;1;5
16657;15570;1;5
16661;8560;3;9
16673;;1;5
16691;3162;2;7
16693;;1;5
16699;;1;5
16703;12700;1;5
16729;13752 14756;1;5
16741;2424 13050;7;17
16747;;1;5
16759;;1;5
16763;2718 15346;2;7
16787;6718;2;7
16811;14830 16730;1;5
16823;8036;3;9
16829;8902 10926;2;7
16831;4020 8492;4;11
16843;16840;1;5
16871;;1;5
16879;16780;1;5
16883;10496;3;9
16889;;1;5
16901;7518 9986;2;7
16903;3174;2;7
16921;;1;5
16927;458;2;7
16931;14252;1;5
16937;4276 4872;5;13
16943;5408;3;9
16963;;1;5
16979;6148;3;9
16981;;1;5
16987;1062 16674;2;7
16993;;1;5
17011;;1;5
17021;16958;1;5
17027;8632;3;9
17029;;1;5
17033;;1;5
17041;;1;5
17047;;1;5
17053;;1;5
17077;;1;5
17093;;1;5
17099;;1;5
17107;7208 14722;3;9
17117;;1;5
17123;;1;5
17137;;1;5
17159;9712;3;9
17167;;1;5
17183;9532;3;9
17189;;1;5
17191;16930;1;5
17203;1772;3;9
17207;;1;5
17209;15880;1;5
17231;7228 7916;3;9
17239;;1;5
17257;;1;5
17291;;1;5
17293;;1;5
17299;;1;5
17317;11850;1;5
17321;;1;5
17327;;1;5
17333;;1;5
17341;10938 14896;2;7
17351;;1;5
17359;;1;5
17377;;1;5
17383;;1;5
17387;;1;5
17389;;1;5
17393;;1;5
17401;7104;5;13
17417;;1;5
17419;16228;1;5
17431;;1;5
17443;;1;5
17449;;1;5
17467;6184;3;9
17471;11040;7;17
17477;;1;5
17483;;1;5
17489;;1;5
17491;;1;5
17497;;1;5
17509;;1;5
17519;;1;5
17539;;1;5
17551;4418;2;7
17569;;1;5
17573;;1;5
17579;;1;5
17581;7014;2;7
17597;;1;5
17599;14676;1;5
17609;;1;5
17623;13980;1;5
17627;;1;5
17657;15798;1;5
17659;9030 9290;2;7
17669;15298;1;5
17681;140 1368 11826;8;19
17683;;1;5
17707;16262;1;5
17713;;1;5
17729;;1;5
17737;3110;2;7
17747;;1;5
17749;;1;5
17761;;1;5
17783;;1;5
17789;;1;5
17791;;1;5
17807;;1;5
17827;;1;5
17837;;1;5
17839;;1;5
17851;;1;5
17863;8068 14300 15830;3;9
17881;;1;5
17891;;1;5
17903;;1;5
17909;;1;5
17911;;1;5
17921;;1;5
17923;;1;5
17929;;1;5
17939;;1;5
17957;;1;5
17959;;1;5
17971;;1;5
17977;;1;5
17981;;1;5
17987;;1;5
17989;;1;5
18013;;1;5
18041;;1;5
18043;;1;5
18047;;1;5
18049;;1;5
18059;;1;5
18061;;1;5
18077;;1;5
18089;;1;5
18097;;1;5
18119;;1;5
18121;7764;4;11
18127;;1;5
18131;1382;2;7
18133;;1;5
18143;;1;5
18149;;1;5
18169;;1;5
18181;;1;5
18191;;1;5
18199;16522;1;5
18211;;1;5
18217;;1;5
18223;17618;1;5
18229;;1;5
18233;;1;5
18251;;1;5
18253;6096;5;13
18257;3812;3;9
18269;940;3;9
18287;;1;5
18289;3938;2;7
18301;9428;3;9
18307;;1;5
18311;;1;5
18313;2664;5;13
18329;;1;5
18341;;1;5
18353;;1;5
18367;;1;5
18371;;1;5
18379;;1;5
18397;;1;5
18401;14828;1;5
18413;;1;5
18427;3524 17226;3;9
18433;;1;5
18439;2602;2;7
18443;;1;5
18451;;1;5
18457;;1;5
18461;4370 14712;7;17
18481;;1;5
18493;6810;2;7
18503;5324;3;9
18517;;1;5
18521;;1;5
18523;;1;5
18539;;1;5
18541;;1;5
18553;;1;5
18583;6724;3;9
18587;;1;5
18593;;1;5
18617;;1;5
18637;;1;5
18661;;1;5
18671;;1;5
18679;;1;5
18691;;1;5
18701;;1;5
18713;4350 5300 12420;4;11
18719;;1;5
18731;;1;5
18743;;1;5
18749;;1;5
18757;;1;5
18773;;1;5
18787;;1;5
18793;;1;5
18797;;1;5
18803;;1;5
18839;;1;5
18859;;1;5
18869;3448 4888 16778;3;9
18899;6920;3;9
18911;15670;1;5
18913;;1;5
18917;;1;5
18919;5592 12498;5;13
18947;9750;2;7
18959;11612;3;9
18973;3524 11912;3;9
18979;;1;5
19001;14770;1;5
19009;;1;5
19013;;1;5
19031;;1;5
19037;;1;5
19051;11696 18794;3;9
19069;13030;1;5
19073;7664;3;9
19079;2218 19010;2;7
19081;;1;5
19087;;1;5
19121;13444 15610;1;5
19139;2030;2;7
19141;;1;5
19157;6724 15420;4;11
19163;;1;5
19181;;1;5
19183;16992 18338;1;5
19207;8564;3;9
19211;4106 14080;3;9
19213;11360 12772;3;9
19219;;1;5
19231;17004;1;5
19237;9078;2;7
19249;;1;5
19259;;1;5
19267;;1;5
19273;;1;5
19289;4658;2;7
19301;13092;1;5
19309;11418;2;7
19319;7820;3;9
19333;;1;5
19373;13422 14066;1;5
19379;;1;5
19381;2610 4812;4;11
19387;;1;5
19391;1480;3;9
19403;;1;5
19417;;1;5
19421;;1;5
19423;;1;5
19427;11918;2;7
19429;;1;5
19433;;1;5
19441;;1;5
19447;;1;5
19457;;1;5
19463;;1;5
19469;;1;5
19471;;1;5
19477;3032;3;9
19483;16286;1;5
19489;;1;5
19501;;1;5
19507;8244;4;11
19531;1376 7820;3;9
19541;;1;5
19543;5576;3;9
19553;246 3146;2;7
19559;;1;5
19571;;1;5
19577;2646;2;7
19583;4470;2;7
19597;16542;1;5
19603;;1;5
19609;;1;5
19661;;1;5
19681;18848;1;5
19687;;1;5
19697;8890 16878;2;7
19699;5792 16822;3;9
19709;3860 17020;3;9
19717;;1;5
19727;;1;5
19739;17690;1;5
19751;;1;5
19753;;1;5
19759;;1;5
19763;1200 4022;7;17
19777;;1;5
19793;858 9036;4;11
19801;;1;5
19813;8138;2;7
19819;14048;1;5
19841;;1;5
19843;536 6922;3;9
19853;7664;3;9
19861;;1;5
19867;;1;5
19889;;1;5
19891;14842;1;5
19913;;1;5
19919;1000;3;9
19927;7938;2;7
19937;13734 14126;1;5
19949;8460;4;11
19961;9282 18544;2;7
19963;;1;5
19973;7172;3;9
19979;9472;3;9
19991;16996;1;5
19993;;1;5
19997;5052;4;11
20011;8452;3;9
20021;;1;5
20023;;1;5
20029;10332;4;11
20047;;1;5
20051;9098 17092;2;7
20063;18428;1;5
20071;;1;5
20089;13476;1;5
20101;;1;5
20107;;1;5
20113;8664;5;13
20117;;1;5
20123;7746;2;7
20129;550;2;7
20143;;1;5
20147;;1;5
20149;;1;5
20161;19316;1;5
20173;;1;5
20177;7242;2;7
20183;;1;5
20201;5148 6056;5;13
20219;;1;5
20231;;1;5
20233;;1;5
20249;;1;5
20261;15642;1;5
20269;6110 10018;2;7
20287;;1;5
20297;6056 6428;3;9
20323;;1;5
20327;;1;5
20333;;1;5
20341;4120;3;9
20347;;1;5
20353;;1;5
20357;;1;5
20359;;1;5
20369;18308;1;5
20389;;1;5
20393;5304 12386;5;13
20399;;1;5
20407;3052;3;9
20411;12052;3;9
20431;5274;2;7
20441;;1;5
20443;;1;5
20477;;1;5
20479;;1;5
20483;;1;5
20507;15468;1;5
20509;;1;5
20521;3402 6280;6;15
20533;1526 11734 12068;3;9
20543;8594;2;7
20549;;1;5
20551;9106;2;7
20563;;1;5
20593;;1;5
20599;15288;1;5
20611;;1;5
20627;;1;5
20639;;1;5
20641;;1;5
20663;;1;5
20681;11564;3;9
20693;;1;5
20707;11318;2;7
20717;;1;5
20719;;1;5
20731;19068;1;5
20743;;1;5
20747;;1;5
20749;5578;2;7
20753;;1;5
20759;15774;1;5
20771;;1;5
20773;;1;5
20789;;1;5
20807;;1;5
20809;;1;5
20849;12736;3;9
20857;;1;5
20873;;1;5
20879;16902;1;5
20887;;1;5
20897;;1;5
20899;;1;5
20903;;1;5
20921;9740;3;9
20929;;1;5
20939;1260 5016 5746;8;19
20947;;1;5
20959;4368;5;13
20963;;1;5
20981;16102;1;5
20983;5422;2;7
21001;12864;5;13
21011;;1;5
21013;15420;1;5
21017;7570;2;7
21019;3108;4;11
21023;1196 13546;3;9
21031;6062;2;7
21059;;1;5
21061;17946;1;5
21067;2278 19542;2;7
21089;;1;5
21101;5710;2;7
21107;;1;5
21121;;1;5
21139;;1;5
21143;2126;2;7
21149;17278;1;5
21157;10530;2;7
21163;19962;1;5
21169;;1;5
21179;18338;1;5
21187;;1;5
21191;;1;5
21193;416 610;3;9
21211;1204 3668;3;9
21221;14178;1;5
21227;;1;5
21247;;1;5
21269;12278;2;7
21277;;1;5
21283;14228;1;5
21313;21240;1;5
21317;15890;1;5
21319;2872 10662;5;13
21323;17490;1;5
21341;;1;5
21347;;1;5
21377;;1;5
21379;;1;5
21383;;1;5
21391;7462;2;7
21397;;1;5
21401;;1;5
21407;;1;5
21419;4678;2;7
21433;;1;5
21467;1270;2;7
21481;13644;4;11
21487;;1;5
21491;8342;2;7
21493;;1;5
21499;1664 8408;3;9
21503;;1;5
21517;;1;5
21521;10660 13974;4;11
21523;;1;5
21529;7478;2;7
21557;;1;5
21559;;1;5
21563;86 17812;2;7
21569;;1;5
21577;;1;5
21587;;1;5
21589;;1;5
21599;13062;2;7
21601;11288;3;9
21611;;1;5
21613;804;4;11
21617;;1;5
21647;;1;5
21649;12134;2;7
21661;3426 7738;2;7
21673;;1;5
21683;;1;5
21701;;1;5
21713;;1;5
21727;;1;5
21737;;1;5
21739;;1;5
21751;;1;5
21757;4590;2;7
21767;;1;5
21773;;1;5
21787;;1;5
21799;;1;5
21803;;1;5
21817;18856;1;5
21821;16260;1;5
21839;;1;5
21841;;1;5
21851;;1;5
21859;;1;5
21863;;1;5
21871;4122 17306;2;7
21881;;1;5
21893;;1;5
21911;;1;5
21929;;1;5
21937;17328;1;5
21943;;1;5
21961;14494;2;7
21977;13786;2;7
21991;5832;5;13
21997;;1;5
22003;;1;5
22013;18182;1;5
22027;;1;5
22031;10032;5;13
22037;2846 20894;2;7
22039;;1;5
22051;10086 12748;4;11
22063;1138;2;7
22067;5640;7;17
22073;;1;5
22079;;1;5
22091;15602;1;5
22093;;1;5
22109;;1;5
22111;;1;5
22123;;1;5
22129;15458;1;5
22133;;1;5
22147;;1;5
22153;;1;5
22157;6026;2;7
22159;;1;5
22171;;1;5
22189;;1;5
22193;;1;5
22229;;1;5
22247;434;2;7
22259;21414;1;5
22271;;1;5
22273;;1;5
22277;;1;5
22279;;1;5
22283;4316;3;9
22291;20008;1;5
22303;1970;2;7
22307;11972;3;9
22343;2208;5;13
22349;6868;3;9
22367;12038;2;7
22369;20068;1;5
22381;17668;1;5
22391;10210;2;7
22397;;1;5
22409;;1;5
22433;;1;5
22441;;1;5
22447;;1;5
22453;20490;1;5
22469;10170;2;7
22481;1992;5;13
22483;;1;5
22501;;1;5
22511;;1;5
22531;;1;5
22541;11908 15542;3;9
22543;;1;5
22549;15186;1;5
22567;;1;5
22571;;1;5
22573;3896;3;9
22613;;1;5
22619;;1;5
22621;;1;5
22637;;1;5
22639;20120;1;5
22643;206 19100;2;7
22651;;1;5
22669;;1;5
22679;11866;2;7
22691;;1;5
22697;;1;5
22699;;1;5
22709;;1;5
22717;;1;5
22721;;1;5
22727;;1;5
22739;;1;5
22741;;1;5
22751;;1;5
22769;;1;5
22777;8990;2;7
22783;;1;5
22787;;1;5
22807;22060;1;5
22811;;1;5
22817;;1;5
22853;9972 17346;4;11
22859;;1;5
22861;;1;5
22871;;1;5
22877;;1;5
22901;;1;5
22907;;1;5
22921;;1;5
22937;;1;5
22943;;1;5
22961;;1;5
22963;21046;1;5
22973;;1;5
22993;;1;5
23003;14040;7;17
23011;7764;4;11
23017;;1;5
23021;21684;1;5
23027;;1;5
23029;;1;5
23039;;1;5
23041;;1;5
23053;;1;5
23057;16758;1;5
23059;19708;1;5
23063;;1;5
23071;;1;5
23081;9618;2;7
23087;;1;5
23099;15860;1;5
23117;;1;5
23131;320 15090;6;15
23143;;1;5
23159;19392;1;5
23167;;1;5
23173;;1;5
23189;;1;5
23197;;1;5
23201;11066;2;7
23203;;1;5
23209;;1;5
23227;10634;2;7
23251;;1;5
23269;;1;5
23279;;1;5
23291;22998;1;5
23293;15614;1;5
23297;;1;5
23311;;1;5
23321;;1;5
23327;6880 7744;3;9
23333;10720 16746;6;15
23339;2536;3;9
23357;;1;5
23369;9390;2;7
23371;;1;5
23399;;1;5
23417;;1;5
23431;;1;5
23447;14024;3;9
23459;;1;5
23473;;1;5
23497;;1;5
23509;;1;5
23531;13904;3;9
23537;2676;4;11
23539;8952 15134;5;13
23549;;1;5
23557;;1;5
23561;;1;5
23563;;1;5
23567;7052;3;9
23581;;1;5
23593;;1;5
23599;;1;5
23603;;1;5
23609;6158;2;7
23623;2508 4252;4;11
23627;;1;5
23629;;1;5
23633;22828;1;5
23663;;1;5
23669;3670;2;7
23671;21542;1;5
23677;;1;5
23687;;1;5
23689;16856;1;5
23719;14680 17434;3;9
23741;;1;5
23743;;1;5
23747;;1;5
23753;;1;5
23761;;1;5
23767;;1;5
23773;11522 17584;3;9
23789;;1;5
23801;;1;5
23813;;1;5
23819;16186;1;5
23827;;1;5
23831;;1;5
23833;;1;5
23857;;1;5
23869;;1;5
23873;2294;2;7
23879;;1;5
23887;;1;5
23893;;1;5
23899;;1;5
23909;;1;5
23911;;1;5
23917;;1;5
23929;;1;5
23957;5062;2;7
23971;16418;1;5
23977;4308;4;11
23981;;1;5
23993;;1;5
24001;;1;5
24007;;1;5
24019;9542 12588 16020;4;11
24023;;1;5
24029;;1;5
24043;;1;5
24049;12904 16340;3;9
24061;;1;5
24071;;1;5
24077;8032;3;9
24083;17082;1;5
24091;14276;3;9
24097;;1;5
24103;;1;5
24107;20266;1;5
24109;;1;5
24113;;1;5
24121;;1;5
24133;10098;2;7
24137;3308;3;9
24151;21582;1;5
24169;;1;5
24179;;1;5
24181;2486;2;7
24197;21118;1;5
24203;;1;5
24223;;1;5
24229;;1;5
24239;19298;1;5
24247;;1;5
24251;;1;5
24281;;1;5
24317;15510;2;7
24329;;1;5
24337;;1;5
24359;;1;5
24371;;1;5
24373;10418 10990;2;7
24379;2874;2;7
24391;;1;5
24407;;1;5
24413;;1;5
24419;18752;1;5
24421;;1;5
24439;;1;5
24443;;1;5
24469;12318;2;7
24473;;1;5
24481;;1;5
24499;20324;1;5
24509;;1;5
24517;;1;5
24527;;1;5
24533;16290;2;7
24547;;1;5
24551;;1;5
24571;5050;2;7
24593;5330 14210;2;7
24611;;1;5
24623;702;2;7
24631;1510;2;7
24659;5020 12262 22098;3;9
24671;750 14098;2;7
24677;;1;5
24683;11774 20138;2;7
24691;13564;3;9
24697;;1;5
24709;;1;5
24733;22704;1;5
24749;;1;5
24763;3974 14940;4;11
24767;12738;2;7
24781;;1;5
24793;10430;2;7
24799;;1;5
24809;;1;5
24821;1682 12136;3;9
24841;;1;5
24847;;1;5
24851;16378;2;7
24859;;1;5
24877;;1;5
24889;;1;5
24907;;1;5
24917;;1;5
24919;14620;3;9
24923;8394;2;7
24943;7008;5;13
24953;;1;5
24967;;1;5
24971;;1;5
24977;1304 23338;3;9
24979;;1;5
24989;;1;5
25013;23492;1;5
25031;;1;5
25033;;1;5
25037;;1;5
25057;;1;5
25073;;1;5
25087;21390;1;5
25097;;1;5
25111;;1;5
25117;15544;3;9
25121;;1;5
25127;3772;3;9
25147;;1;5
25153;842 3406 21690;2;7
25163;;1;5
25169;;1;5
25171;;1;5
25183;;1;5
25189;10992 19086;5;13
25219;;1;5
25229;;1;5
25237;;1;5
25243;;1;5
25247;;1;5
25253;;1;5
25261;;1;5
25301;2684;3;9
25303;;1;5
25307;;1;5
25309;;1;5
25321;4814 23252;2;7
25339;;1;5
25343;24636;1;5
25349;;1;5
25357;13474 17446;2;7
25367;;1;5
25373;;1;5
25391;18146 24582;1;5
25409;;1;5
25411;;1;5
25423;;1;5
25439;19272;1;5
25447;3698;2;7
25453;;1;5
25457;;1;5
25463;1856;3;9
25469;;1;5
25471;;1;5
25523;9822;2;7
25537;;1;5
25541;;1;5
25561;;1;5
25577;;1;5
25579;11822;2;7
25583;4494;2;7
25589;;1;5
25601;;1;5
25603;20718;1;5
25609;;1;5
25621;;1;5
25633;590;2;7
25639;;1;5
25643;;1;5
25657;;1;5
25667;;1;5
25673;8366;2;7
25679;;1;5
25693;;1;5
25703;;1;5
25717;10340;3;9
25733;;1;5
25741;;1;5
25747;;1;5
25759;6878;2;7
25763;;1;5
25771;8028;4;11
25793;;1;5
25799;;1;5
25801;;1;5
25819;;1;5
25841;;1;5
25847;;1;5
25849;;1;5
25867;;1;5
25873;;1;5
25889;924 23448;4;11
25903;;1;5
25913;;1;5
25919;;1;5
25931;;1;5
25933;15714;2;7
25939;;1;5
25943;14318;2;7
25951;;1;5
25969;3066;2;7
25981;;1;5
25997;;1;5
25999;;1;5
26003;;1;5
26017;;1;5
26021;8212 18078;4;11
26029;;1;5
26041;;1;5
26053;;1;5
26083;11298;2;7
26099;;1;5
26107;;1;5
26111;3690 23394;2;7
26113;298;2;7
26119;25068;1;5
26141;25472;1;5
26153;;1;5
26161;17070 24488;2;7
26171;23706;1;5
26177;;1;5
26183;;1;5
26189;;1;5
26203;;1;5
26209;;1;5
26227;14270;2;7
26237;;1;5
26249;;1;5
26251;1028 23336;3;9
26261;;1;5
26263;;1;5
26267;8396;3;9
26293;;1;5
26297;;1;5
26309;12318;2;7
26317;;1;5
26321;;1;5
26339;;1;5
26347;17156;3;9
26357;;1;5
26371;;1;5
26387;12414;2;7
26393;8388;4;11
26399;;1;5
26407;;1;5
26417;;1;5
26423;20520;1;5
26431;3166;2;7
26437;;1;5
26449;;1;5
26459;;1;5
26479;24280;1;5
26489;22778;1;5
26497;4016;3;9
26501;;1;5
26513;;1;5
26539;22950;1;5
26557;;1;5
26561;15044 15168 23790;7;17
26573;;1;5
26591;;1;5
26597;;1;5
26627;16314 25386;2;7
26633;;1;5
26641;;1;5
26647;;1;5
26669;6390 11812;4;11
26681;;1;5
26683;;1;5
26687;25572;1;5
26693;;1;5
26699;12102;2;7
26701;;1;5
26711;;1;5
26713;;1;5
26717;22750;1;5
26723;;1;5
26729;13596;4;11
26731;;1;5
26737;2116;3;9
26759;;1;5
26777;2526 11462;2;7
26783;2348 13746;4;11
26801;4056;5;13
26813;;1;5
26821;;1;5
26833;;1;5
26839;;1;5
26849;;1;5
26861;;1;5
26863;;1;5
26879;;1;5
26881;7200;7;17
26891;19072;1;5
26893;7472;3;9
26903;17992;1;5
26921;;1;5
26927;;1;5
26947;14298;2;7
26951;;1;5
26953;7906;2;7
26959;;1;5
26981;18564;1;5
26987;3588;4;11
26993;18336;1;5
27011;;1;5
27017;22122;1;5
27031;;1;5
27043;16638;2;7
27059;;1;5
27061;5784;5;13
27067;21880;1;5
27073;26042;1;5
27077;;1;5
27091;;1;5
27103;2314;2;7
27107;13226;2;7
27109;;1;5
27127;8682;2;7
27143;;1;5
27179;;1;5
27191;;1;5
27197;24514;1;5
27211;;1;5
27239;;1;5
27241;;1;5
27253;;1;5
27259;;1;5
27271;2790;2;7
27277;1914 9778;2;7
27281;;1;5
27283;;1;5
27299;24422;1;5
27329;;1;5
27337;;1;5
27361;1540 10900 24528;3;9
27367;10422 15476;4;11
27397;;1;5
27407;;1;5
27409;;1;5
27427;;1;5
27431;;1;5
27437;;1;5
27449;;1;5
27457;;1;5
27479;;1;5
27481;;1;5
27487;;1;5
27509;10274;2;7
27527;;1;5
27529;;1;5
27539;12562;2;7
27541;25854;1;5
27551;8216;3;9
27581;15498 21296;5;13
27583;;1;5
27611;15732;4;11
27617;316;3;9
27631;19988;1;5
27647;4698;2;7
27653;;1;5
27673;;1;5
27689;;1;5
27691;;1;5
27697;;1;5
27701;;1;5
27733;;1;5
27737;23332;1;5
27739;;1;5
27743;;1;5
27749;13820;3;9
27751;2182;2;7
27763;;1;5
27767;;1;5
27773;16024 18946 19092;5;13
27779;9394 11962;2;7
27791;;1;5
27793;27616;1;5
27799;;1;5
27803;;1;5
27809;25614;1;5
27817;5516;3;9
27823;24214;1;5
27827;14980;3;9
27847;;1;5
27851;;1;5
27883;6248;3;9
27893;;1;5
27901;;1;5
27917;9250;2;7
27919;;1;5
27941;;1;5
27943;;1;5
27947;16796;3;9
27953;;1;5
27961;;1;5
27967;12832;3;9
27983;306;2;7
27997;;1;5
28001;26736;1;5
28019;;1;5
28027;;1;5
28031;;1;5
28051;;1;5
28057;;1;5
28069;25122 25788;1;5
28081;;1;5
28087;;1;5
28097;19704 20464;1;5
28099;;1;5
28109;6316;3;9
28111;10020;4;11
28123;842;2;7
28151;25364 27076;1;5
28163;23006 24582;1;5
28181;25492;1;5
28183;;1;5
28201;9958;2;7
28211;168 13108;5;13
28219;;1;5
28229;;1;5
28277;;1;5
28279;18486;2;7
28283;;1;5
28289;;1;5
28297;;1;5
28307;;1;5
28309;;1;5
28319;;1;5
28349;;1;5
28351;23826;1;5
28387;;1;5
28393;1804 6178;3;9
28403;;1;5
28409;17520;7;17
28411;;1;5
28429;7792;3;9
28433;;1;5
28439;;1;5
28447;13082;2;7
28463;3960;7;17
28477;2964;4;11
28493;;1;5
28499;11432;3;9
28513;;1;5
28517;;1;5
28537;;1;5
28541;;1;5
28547;;1;5
28549;1788 14658 17740;4;11
28559;;1;5
28571;;1;5
28573;5442;2;7
28579;17878;2;7
28591;;1;5
28597;;1;5
28603;;1;5
28607;;1;5
28619;24768;1;5
28621;2070;2;7
28627;18820;3;9
28631;18230 20316;4;11
28643;;1;5
28649;;1;5
28657;8116 20614;3;9
28661;;1;5
28663;16610;2;7
28669;;1;5
28687;9200;3;9
28697;;1;5
28703;;1;5
28711;;1;5
28723;;1;5
28729;;1;5
28751;;1;5
28753;;1;5
28759;;1;5
28771;25916;1;5
28789;2020 21360 23782;7;17
28793;20058;1;5
28807;;1;5
28813;6996 20670;4;11
28817;6794 28248;2;7
28837;5980;3;9
28843;1924 17924;3;9
28859;;1;5
28867;;1;5
28871;;1;5
28879;;1;5
28901;;1;5
28909;;1;5
28921;;1;5
28927;;1;5
28933;10284;4;11
28949;;1;5
28961;;1;5
28979;;1;5
29009;21676;1;5
29017;18718;2;7
29021;;1;5
29023;;1;5
29027;;1;5
29033;;1;5
29059;9318;2;7
29063;;1;5
29077;;1;5
29101;;1;5
29123;9532;3;9
29129;14206;2;7
29131;;1;5
29137;2980;3;9
29147;;1;5
29153;28044;1;5
29167;19068;4;11
29173;;1;5
29179;5694;2;7
29191;;1;5
29201;;1;5
29207;14646 16164 28510;4;11
29209;11574;2;7
29221;;1;5
29231;6604;3;9
29243;526;2;7
29251;;1;5
29269;;1;5
29287;24048;1;5
29297;14032;3;9
29303;;1;5
29311;;1;5
29327;22262 27072;1;5
29333;14766;2;7
29339;18068;3;9
29347;;1;5
29363;;1;5
29383;27458;1;5
29387;;1;5
29389;;1;5
29399;;1;5
29401;9372 27744;4;11
29411;25694;1;5
29423;;1;5
29429;;1;5
29437;4936;3;9
29443;;1;5
29453;12548;3;9
29473;;1;5
29483;;1;5
29501;5694;2;7
29527;12790 22990;2;7
29531;27688;1;5
29537;;1;5
29567;216;5;13
29569;;1;5
29573;;1;5
29581;;1;5
29587;18338;2;7
29599;;1;5
29611;;1;5
29629;;1;5
29633;;1;5
29641;8832;5;13
29663;;1;5
29669;;1;5
29671;;1;5
29683;;1;5
29717;;1;5
29723;16950;2;7
29741;;1;5
29753;4160;3;9
29759;;1;5
29761;;1;5
29789;;1;5
29803;2094 14434 19520;6;15
29819;;1;5
29833;7520;3;9
29837;14868;4;11
29851;;1;5
29863;5182;2;7
29867;18712;3;9
29873;;1;5
29879;;1;5
29881;;1;5
29917;10192 12270;6;15
29921;19948;1;5
29927;;1;5
29947;9916;3;9
29959;;1;5
29983;;1;5
29989;19424 20532;5;13
30011;;1;5
30013;;1;5
30029;;1;5
30047;;1;5
30059;6614 23588;3;9
30071;23226 28796;1;5
30089;24890;1;5
30091;;1;5
30097;3324;4;11
30103;;1;5
30109;11954;2;7
30113;6468 27554;4;11
30119;1984;3;9
30133;566 26048;2;7
30137;;1;5
30139;;1;5
30161;;1;5
30169;1972 7520;3;9
30181;;1;5
30187;1952 28362;3;9
30197;;1;5
30203;;1;5
30211;;1;5
30223;6712;3;9
30241;;1;5
30253;;1;5
30259;;1;5
30269;;1;5
30271;;1;5
30293;17822;2;7
30307;12060;4;11
30313;4718;2;7
30319;;1;5
30323;21176;1;5
30341;;1;5
30347;;1;5
30367;19596 25238;4;11
30389;6204;4;11
30391;;1;5
30403;;1;5
30427;21624;1;5
30431;;1;5
30449;;1;5
30467;1930;2;7
30469;9702 27432;2;7
30491;;1;5
30493;;1;5
30497;;1;5
30509;2692 16020;4;11
30517;;1;5
30529;;1;5
30539;;1;5
30553;1822;2;7
30557;;1;5
30559;;1;5
30577;16802;2;7
30593;;1;5
30631;;1;5
30637;;1;5
30643;;1;5
30649;;1;5
30661;;1;5
30671;5098;2;7
30677;28888;1;5
30689;;1;5
30697;14202;2;7
30703;;1;5
30707;;1;5
30713;;1;5
30727;18382;2;7
30757;5472 15514;5;13
30763;;1;5
30773;9818;2;7
30781;11234;2;7
30803;;1;5
30809;21956;1;5
30817;148;3;9
30829;22162;1;5
30839;;1;5
30841;;1;5
30851;;1;5
30853;;1;5
30859;9534;2;7
30869;;1;5
30871;;1;5
30881;;1;5
30893;9160;3;9
30911;;1;5
30931;;1;5
30937;;1;5
30941;;1;5
30949;;1;5
30971;22038;1;5
30977;21376;1;5
30983;;1;5
31013;;1;5
31019;;1;5
31033;;1;5
31039;;1;5
31051;25402 27712;1;5
31063;25938;1;5
31069;8908;3;9
31079;;1;5
31081;18200;3;9
31091;;1;5
31121;;1;5
31123;;1;5
31139;7704;5;13
31147;;1;5
31151;28242;1;5
31153;22202;1;5
31159;22044;1;5
31177;;1;5
31181;26846;1;5
31183;4822 12768;5;13
31189;;1;5
31193;2018 17546;2;7
31219;;1;5
31223;;1;5
31231;;1;5
31237;;1;5
31247;;1;5
31249;15944;3;9
31253;;1;5
31259;;1;5
31267;;1;5
31271;17398;2;7
31277;24380;1;5
31307;;1;5
31319;5480 20320;3;9
31321;;1;5
31327;;1;5
31333;;1;5
31337;10362;2;7
31357;;1;5
31379;27060;1;5
31387;19492 27282;3;9
31391;15254;2;7
31393;;1;5
31397;26712;1;5
31469;;1;5
31477;;1;5
31481;3496;3;9
31489;16344;5;13
31511;30998;1;5
31513;24642;1;5
31517;17052;4;11
31531;9282;2;7
31541;;1;5
31543;;1;5
31547;3100;3;9
31567;21446;1;5
31573;;1;5
31583;;1;5
31601;9168;5;13
31607;;1;5
31627;28680;1;5
31643;;1;5
31649;;1;5
31657;;1;5
31663;;1;5
31667;26224;1;5
31687;19642 26698;2;7
31699;;1;5
31721;29336;1;5
31723;;1;5
31727;;1;5
31729;5848;3;9
31741;8434;2;7
31751;642;2;7
31769;;1;5
31771;4942;2;7
31793;;1;5
31799;;1;5
31817;;1;5
31847;30728;1;5
31849;;1;5
31859;;1;5
31873;;1;5
31883;;1;5
31891;;1;5
31907;15820;3;9
31957;;1;5
31963;;1;5
31973;;1;5
31981;;1;5
31991;;1;5
32003;;1;5
32009;350;2;7
32027;;1;5
32029;;1;5
32051;;1;5
32057;;1;5
32059;;1;5
32063;;1;5
32069;;1;5
32077;;1;5
32083;2032;3;9
32089;27648;1;5
32099;27678;1;5
32117;;1;5
32119;11284;3;9
32141;12162 30270;2;7
32143;916;3;9
32159;3258 16174;2;7
32173;;1;5
32183;;1;5
32189;;1;5
32191;12922;2;7
32203;;1;5
32213;;1;5
32233;;1;5
32237;;1;5
32251;7406;2;7
32257;;1;5
32261;19120;3;9
32297;28876;1;5
32299;;1;5
32303;13598 14222;2;7
32309;;1;5
32321;25716;1;5
32323;;1;5
32327;11404;3;9
32341;15996 20294;4;11
32353;;1;5
32359;;1;5
32363;;1;5
32369;29360;1;5
32371;;1;5
32377;11872;3;9
32381;;1;5
32401;;1;5
32411;606;2;7
32413;;1;5
32423;;1;5
32429;18692;3;9
32441;;1;5
32443;;1;5
32467;;1;5
32479;;1;5
32491;;1;5
32497;;1;5
32503;;1;5
32507;;1;5
32531;;1;5
32533;;1;5
32537;;1;5
32561;;1;5
32563;3654 18882;2;7
32569;;1;5
32573;26870;1;5
32579;;1;5
32587;;1;5
32603;22950;1;5
32609;22846 25144 29858;1;5
32611;;1;5
32621;;1;5
32633;;1;5
32647;;1;5
32653;23852;1;5
32687;15346 19392;5;13
32693;16514;2;7
32707;;1;5
32713;2108;3;9
32717;;1;5
32719;;1;5
32749;828;4;11
32771;12584;3;9
32779;980 10048;3;9
32783;9992 25508;3;9
32789;3190;2;7
32797;;1;5
32801;;1;5
32803;;1;5
32831;6700;3;9
32833;;1;5
32839;27508;1;5
32843;15812;3;9
32869;982;2;7
32887;1452 11386;4;11
32909;;1;5
32911;29454;1;5
32917;;1;5
32933;;1;5
32939;14736;5;13
32941;;1;5
32957;6140 32140;3;9
32969;;1;5
32971;;1;5
32983;;1;5
32987;;1;5
32993;;1;5
32999;;1;5
33013;26286;1;5
33023;;1;5
33029;;1;5
33037;;1;5
33049;;1;5
33053;11540;3;9
33071;;1;5
33073;6990;2;7
33083;19322;2;7
33091;;1;5
33107;15688;3;9
33113;;1;5
33119;13568;3;9
33149;32888;1;5
33151;;1;5
33161;28954 31254;1;5
33179;;1;5
33181;6272 18300 30586;9;21
33191;;1;5
33199;;1;5
33203;26562;1;5
33211;2694;2;7
33223;10944;5;13
33247;7448;3;9
33287;20526;2;7
33289;;1;5
33301;;1;5
33311;;1;5
33317;;1;5
33329;;1;5
33331;16156;3;9
33343;24100;1;5
33347;;1;5
33349;;1;5
33353;10914;2;7
33359;;1;5
33377;19588 22188;4;11
33391;;1;5
33403;6680 17704;3;9
33409;;1;5
33413;;1;5
33427;33226;1;5
33457;23090 30058;1;5
33461;14440;3;9
33469;;1;5
33479;;1;5
33487;28240;1;5
33493;8248 15252;5;13
33503;;1;5
33521;1042;2;7
33529;;1;5
33533;20462;2;7
33547;;1;5
33563;;1;5
33569;;1;5
33577;;1;5
33581;;1;5
33587;8214;2;7
33589;9304 29768 30782;3;9
33599;7538;2;7
33601;;1;5
33613;4454;2;7
33617;688 7920 30106;7;17
33619;;1;5
33623;;1;5
33629;;1;5
33637;;1;5
33641;30156;1;5
33647;;1;5
33679;;1;5
33703;28844 33338;1;5
33713;;1;5
33721;19190 21914;2;7
33739;25290;1;5
33749;;1;5
33751;;1;5
33757;22532 29958;1;5
33767;;1;5
33769;;1;5
33773;20596;3;9
33791;28388 30892;1;5
33797;;1;5
33809;;1;5
33811;;1;5
33827;8200;3;9
33829;;1;5
33851;;1;5
33857;;1;5
33863;;1;5
33871;6552;5;13
33889;;1;5
33893;2068;3;9
33911;10390;2;7
33923;;1;5
33931;14858;2;7
33937;;1;5
33941;;1;5
33961;;1;5
33967;4562 33428;2;7
33997;;1;5
34019;23988;1;5
34031;3564 13810 31988;4;11
34033;24172;1;5
34039;;1;5
34057;;1;5
34061;;1;5
34123;6864;5;13
34127;26202 27404;1;5
34129;;1;5
34141;20416;3;9
34147;21672;5;13
34157;23150;1;5
34159;32126;1;5
34171;;1;5
34183;;1;5
34211;;1;5
34213;;1;5
34217;;1;5
34231;29034;1;5
34253;;1;5
34259;2006;2;7
34261;20934;2;7
34267;9488;3;9
34273;8130;2;7
34283;;1;5
34297;;1;5
34301;24258;1;5
34303;14334;2;7
34313;22838 27338;2;7
34319;32562;1;5
34327;13422;2;7
34337;;1;5
34351;;1;5
34361;;1;5
34367;;1;5
34369;;1;5
34381;;1;5
34403;19528;3;9
34421;28236;1;5
34429;;1;5
34439;;1;5
34457;;1;5
34469;;1;5
34471;2560 23392;3;9
34483;18052 27858;4;11
34487;;1;5
34499;;1;5
34501;;1;5
34511;2678 17166;2;7
34513;;1;5
34519;10944;5;13
34537;5108;3;9
34543;15058 24232;3;9
34549;23922;1;5
34583;;1;5
34589;;1;5
34591;;1;5
34603;;1;5
34607;;1;5
34613;;1;5
34631;;1;5
34649;;1;5
34651;6290 29698;2;7
34667;;1;5
34673;;1;5
34679;;1;5
34687;28636;1;5
34693;33790;1;5
34703;16378 34036;2;7
34721;;1;5
34729;;1;5
34739;23210;1;5
34747;;1;5
34757;;1;5
34759;28454 31758 34022;1;5
34763;30750;1;5
34781;;1;5
34807;;1;5
34819;33470;1;5
34841;1316;3;9
34843;;1;5
34847;9084;4;11
34849;;1;5
34871;2864;3;9
34877;;1;5
34883;25902;1;5
34897;;1;5
34913;;1;5
34919;;1;5
34939;;1;5
34949;10138;2;7
34961;;1;5
34963;;1;5
34981;;1;5
35023;;1;5
35027;;1;5
35051;11992 22652 29816;3;9
35053;4284 13008;5;13
35059;;1;5
35069;;1;5
35081;;1;5
35083;13976 25884;5;13
35089;128;3;9
35099;;1;5
35107;9122;2;7
35111;;1;5
35117;;1;5
35129;;1;5
35141;;1;5
35149;;1;5
35153;3798;2;7
35159;12626;2;7
35171;;1;5
35201;;1;5
35221;;1;5
35227;14920;3;9
35251;;1;5
35257;21290;2;7
35267;;1;5
35279;11738;2;7
35281;;1;5
35291;;1;5
35311;;1;5
35317;19460;3;9
35323;1206;2;7
35327;;1;5
35339;1070;2;7
35353;31972;1;5
35363;2470;2;7
35381;;1;5
35393;;1;5
35401;;1;5
35407;12892;3;9
35419;;1;5
35423;8652 33024;4;11
35437;;1;5
35447;;1;5
35449;;1;5
35461;;1;5
35491;;1;5
35507;12792 31090;7;17
35509;;1;5
35521;;1;5
35527;3386;2;7
35531;1278;2;7
35533;15220 21502 27150;4;11
35537;13052;3;9
35543;;1;5
35569;;1;5
35573;9714 25898;2;7
35591;13628 18524 26044;3;9
35593;6608;3;9
35597;;1;5
35603;;1;5
35617;;1;5
35671;2368 23948;3;9
35677;;1;5
35729;25070;1;5
35731;;1;5
35747;33276;1;5
35753;;1;5
35759;;1;5
35771;;1;5
35797;29810;1;5
35801;4248;5;13
35803;13440 26688;9;21
35809;;1;5
35831;;1;5
35837;;1;5
35839;7328 11662;3;9
35851;;1;5
35863;24708;1;5
35869;25788;1;5
35879;3032;3;9
35897;30814;1;5
35899;21512;3;9
35911;;1;5
35923;22714 32016;2;7
35933;;1;5
35951;7002;2;7
35963;;1;5
35969;18420;4;11
35977;;1;5
35983;29184;1;5
35993;;1;5
35999;;1;5
36007;30982;1;5
36011;;1;5
36013;13942;2;7
36017;;1;5
36037;;1;5
36061;;1;5
36067;;1;5
36073;;1;5
36083;11064;5;13
36097;14092;3;9
36107;10900;3;9
36109;;1;5
36131;;1;5
36137;34852;1;5
36151;;1;5
36161;;1;5
36187;;1;5
36191;;1;5
36209;;1;5
36217;;1;5
36229;15496;3;9
36241;;1;5
36251;;1;5
36263;;1;5
36269;5064 9248;5;13
36277;;1;5
36293;11990;2;7
36299;;1;5
36307;35850;1;5
36313;;1;5
36319;7196 19418;3;9
36341;;1;5
36343;;1;5
36353;1272 18746;5;13
36373;;1;5
36383;3870;2;7
36389;30476;1;5
36433;;1;5
36451;;1;5
36457;5830;2;7
36467;;1;5
36469;;1;5
36473;;1;5
36479;23050;2;7
36493;1972;3;9
36497;;1;5
36523;8040;7;17
36527;;1;5
36529;;1;5
36541;35520;1;5
36551;1010 23978 34122;2;7
36559;9912;5;13
36563;;1;5
36571;17784;5;13
36583;23506;2;7
36587;22970;2;7
36599;2600 36290;3;9
36607;31366;1;5
36629;;1;5
36637;29252;1;5
36643;;1;5
36653;;1;5
36671;;1;5
36677;;1;5
36683;6630;2;7
36691;7312;3;9
36697;2626;2;7
36709;;1;5
36713;;1;5
36721;;1;5
36739;1268 12542;3;9
36749;;1;5
36761;23586;2;7
36767;16942;2;7
36779;;1;5
36781;;1;5
36787;;1;5
36791;20378;2;7
36793;;1;5
36809;;1;5
36821;;1;5
36833;;1;5
36847;;1;5
36857;;1;5
36871;;1;5
36877;5160 18398;7;17
36887;33668;1;5
36899;;1;5
36901;16802;2;7
36913;25648;1;5
36919;;1;5
36923;;1;5
36929;29194;1;5
36931;;1;5
36943;;1;5
36947;30328;1;5
36973;18936;5;13
36979;;1;5
36997;;1;5
37003;;1;5
37013;;1;5
37019;26908;1;5
37021;;1;5
37039;17948;3;9
37049;19258;2;7
37057;30754 31240 34576;1;5
37061;33140;1;5
37087;5542;2;7
37097;;1;5
37117;;1;5
37123;;1;5
37139;20420 32138;3;9
37159;23816;3;9
37171;;1;5
37181;;1;5
37189;4528 13540;3;9
37199;;1;5
37201;;1;5
37217;106;2;7
37223;4760 12058;3;9
37243;;1;5
37253;;1;5
37273;;1;5
37277;;1;5
37307;10260;4;11
37309;;1;5
37313;;1;5
37321;;1;5
37337;27914;1;5
37339;;1;5
37357;;1;5
37361;3030 14658;2;7
37363;9328 18198;5;13
37369;7774 16830 33132;2;7
37379;24726 33220;2;7
37397;;1;5
37409;;1;5
37423;;1;5
37441;;1;5
37447;29302;1;5
37463;;1;5
37483;12898;2;7
37489;26340;1;5
37493;17298;2;7
37501;;1;5
37507;13848;5;13
37511;;1;5
37517;;1;5
37529;20694;2;7
37537;;1;5
37547;;1;5
37549;18336;5;13
37561;;1;5
37567;;1;5
37571;26816;1;5
37573;27156;1;5
37579;;1;5
37589;;1;5
37591;10876;3;9
37607;;1;5
37619;2300;3;9
37633;20322;2;7
37643;29874;1;5
37649;;1;5
37657;;1;5
37663;;1;5
37691;13754;2;7
37693;;1;5
37699;;1;5
37717;;1;5
37747;;1;5
37781;12780;4;11
37783;34106;1;5
37799;;1;5
37811;29046;1;5
37813;;1;5
37831;9836;3;9
37847;;1;5
37853;24548 25804;3;9
37861;;1;5
37871;;1;5
37879;;1;5
37889;;1;5
37897;34916;1;5
37907;;1;5
37951;14562;2;7
37957;10654;2;7
37963;;1;5
37967;21046;2;7
37987;;1;5
37991;;1;5
37993;32804;1;5
37997;;1;5
38011;;1;5
38039;;1;5
38047;;1;5
38053;1186 11376 25702;5;13
38069;;1;5
38083;30758;1;5
38113;10144 18858;5;13
38119;;1;5
38149;;1;5
38153;;1;5
38167;;1;5
38177;;1;5
38183;26252 35546;1;5
38189;82 8360 17408;3;9
38197;23488;3;9
38201;;1;5
38219;18436 22484;3;9
38231;3650 18462;2;7
38237;29478;1;5
38239;;1;5
38261;;1;5
38273;;1;5
38281;;1;5
38287;16222;2;7
38299;33520;1;5
38303;;1;5
38317;;1;5
38321;;1;5
38327;24238;2;7
38329;;1;5
38333;;1;5
38351;;1;5
38371;14710;2;7
38377;;1;5
38393;;1;5
38431;22058;2;7
38447;;1;5
38449;37098;1;5
38453;;1;5
38459;;1;5
38461;;1;5
38501;;1;5
38543;;1;5
38557;;1;5
38561;;1;5
38567;5016;5;13
38569;;1;5
38593;32636;1;5
38603;;1;5
38609;;1;5
38611;;1;5
38629;;1;5
38639;390;2;7
38651;13270;2;7
38653;;1;5
38669;;1;5
38671;1522 6234;2;7
38677;9520 9964 31434;6;15
38693;1006;2;7
38699;;1;5
38707;8748;4;11
38711;;1;5
38713;;1;5
38723;;1;5
38729;;1;5
38737;;1;5
38747;;1;5
38749;;1;5
38767;23882;2;7
38783;8152;3;9
38791;;1;5
38803;;1;5
38821;19746;2;7
38833;;1;5
38839;22470;2;7
38851;;1;5
38861;;1;5
38867;;1;5
38873;8692 15168 37934;5;13
38891;8614 27426;2;7
38903;;1;5
38917;;1;5
38921;;1;5
38923;10212;4;11
38933;;1;5
38953;;1;5
38959;19814;2;7
38971;276;4;11
38977;;1;5
38993;;1;5
39019;;1;5
39023;;1;5
39041;15328;3;9
39043;5798;2;7
39047;;1;5
39079;24574;2;7
39089;8090;2;7
39097;30958;1;5
39103;;1;5
39107;22084;3;9
39113;;1;5
39119;28010;1;5
39133;;1;5
39139;30098;1;5
39157;8918;2;7
39161;11614;2;7
39163;;1;5
39181;540;4;11
39191;25444 30346;3;9
39199;;1;5
39209;;1;5
39217;;1;5
39227;;1;5
39229;;1;5
39233;;1;5
39239;;1;5
39241;;1;5
39251;6880 27394;3;9
39293;;1;5
39301;5866;2;7
39313;;1;5
39317;;1;5
39323;1474 8638;2;7
39341;;1;5
39343;21584 31310;3;9
39359;;1;5
39367;;1;5
39371;34948;1;5
39373;;1;5
39383;;1;5
39397;;1;5
39409;54;2;7
39419;3366 19324;4;11
39439;;1;5
39443;422 11800;3;9
39451;;1;5
39461;23748;4;11
39499;19172;3;9
39503;;1;5
39509;;1;5
39511;17088;5;13
39521;4866;2;7
39541;17470;2;7
39551;10092;4;11
39563;33078;1;5
39569;;1;5
39581;23584;3;9
39607;4110;2;7
39619;;1;5
39623;;1;5
39631;32276;1;5
39659;;1;5
39667;;1;5
39671;7832 14344;3;9
39679;10978;2;7
39703;12576;5;13
39709;3202;2;7
39719;;1;5
39727;2408;3;9
39733;23128;3;9
39749;32840;1;5
39761;;1;5
39769;;1;5
39779;8304 38164;5;13
39791;10174 20164;3;9
39799;;1;5
39821;29944;1;5
39827;16612;3;9
39829;;1;5
39839;17176;3;9
39841;;1;5
39847;;1;5
39857;15490;2;7
39863;37824;1;5
39869;6034;2;7
39877;;1;5
39883;28994;1;5
39887;;1;5
39901;;1;5
39929;;1;5
39937;;1;5
39953;;1;5
39971;;1;5
39979;33710;1;5
39983;;1;5
39989;;1;5
40009;;1;5
40013;39654;1;5
40031;12568 17684;3;9
40037;4346;2;7
40039;;1;5
40063;;1;5
40087;;1;5
40093;22920 27148 34846;8;19
40099;;1;5
40111;;1;5
40123;;1;5
40127;;1;5
40129;;1;5
40151;;1;5
40153;;1;5
40163;8594;2;7
40169;;1;5
40177;6736;3;9
40189;;1;5
40193;32408;1;5
40213;;1;5
40231;;1;5
40237;;1;5
40241;;1;5
40253;4318 28090;2;7
40277;28470;1;5
40283;;1;5
40289;;1;5
40343;21172;3;9
40351;13828 38830;3;9
40357;33748;1;5
40361;;1;5
40387;;1;5
40423;;1;5
40427;;1;5
40429;;1;5
40433;;1;5
40459;38514;1;5
40471;;1;5
40483;;1;5
40487;20514;2;7
40493;5978;2;7
40499;38404;1;5
40507;;1;5
40519;18636;4;11
40529;;1;5
40531;;1;5
40543;27682;1;5
40559;21446;2;7
40577;;1;5
40583;;1;5
40591;28642;1;5
40597;17356;3;9
40609;3000;7;17
40627;;1;5
40637;18626 24338;2;7
40639;;1;5
40693;;1;5
40697;;1;5
40699;36762;1;5
40709;21548;3;9
40739;;1;5
40751;;1;5
40759;;1;5
40763;;1;5
40771;14258;2;7
40787;22766;2;7
40801;24604 31476;4;11
40813;;1;5
40819;6260 35220 40440;3;9
40823;;1;5
40829;14392;3;9
40841;;1;5
40847;35744;1;5
40849;;1;5
40853;;1;5
40867;16918;2;7
40879;;1;5
40883;23296;3;9
40897;;1;5
40903;;1;5
40927;;1;5
40933;;1;5
40939;;1;5
40949;;1;5
40961;;1;5
40973;;1;5
40993;;1;5
41011;;1;5
41017;5218 7892;3;9
41023;32774;1;5
41039;;1;5
41047;;1;5
41051;21708 35562;4;11
41057;23000;3;9
41077;;1;5
41081;39892;1;5
41113;;1;5
41117;7424 15212;3;9
41131;;1;5
41141;;1;5
41143;31216;1;5
41149;2358;2;7
41161;;1;5
41177;38064;1;5
41179;;1;5
41183;36982;1;5
41189;;1;5
41201;;1;5
41203;8772;4;11
41213;;1;5
41221;;1;5
41227;23812 24266;3;9
41231;16036 30322;3;9
41233;13528 36986;3;9
41243;;1;5
41257;;1;5
41263;;1;5
41269;;1;5
41281;;1;5
41299;19676;3;9
41333;15400 16490;3;9
41341;;1;5
41351;;1;5
41357;;1;5
41381;;1;5
41387;34538;1;5
41389;1978 4192;3;9
41399;;1;5
41411;;1;5
41413;;1;5
41443;;1;5
41453;15332;3;9
41467;23110;2;7
41479;;1;5
41491;;1;5
41507;39626;1;5
41513;;1;5
41519;;1;5
41521;23886 37706;2;7
41539;27878;1;5
41543;29684;1;5
41549;;1;5
41579;;1;5
41593;;1;5
41597;38546;1;5
41603;;1;5
41609;18306;2;7
41611;8822 9848;3;9
41617;13954;2;7
41621;;1;5
41627;;1;5
41641;21806;2;7
41647;;1;5
41651;;1;5
41659;28124;1;5
41669;;1;5
41681;;1;5
41687;;1;5
41719;10780;3;9
41729;8414;2;7
41737;5318 11740 25786;3;9
41759;13636;3;9
41761;3092;3;9
41771;5218;2;7
41777;;1;5
41801;27744;5;13
41809;;1;5
41813;;1;5
41843;;1;5
41849;;1;5
41851;16764;4;11
41863;;1;5
41879;;1;5
41887;;1;5
41893;;1;5
41897;32396;1;5
41903;;1;5
41911;7166 16222 23038;2;7
41927;3546;2;7
41941;;1;5
41947;20990;2;7
41953;15220;3;9
41957;25126;2;7
41959;;1;5
41969;;1;5
41981;;1;5
41983;;1;5
41999;14174;2;7
42013;;1;5
42017;;1;5
42019;42008;1;5
42023;3678;2;7
42043;6206;2;7
42061;21362;2;7
42071;3248;3;9
42073;;1;5
42083;18128;3;9
42089;4304;3;9
42101;9160;3;9
42131;;1;5
42139;;1;5
42157;;1;5
42169;;1;5
42179;;1;5
42181;;1;5
42187;;1;5
42193;39492;1;5
42197;31702;1;5
42209;;1;5
42221;;1;5
42223;;1;5
42227;;1;5
42239;;1;5
42257;;1;5
42281;;1;5
42283;12972;4;11
42293;;1;5
42299;;1;5
42307;;1;5
42323;9116 12892;3;9
42331;;1;5
42337;28012;3;9
42349;41260;1;5
42359;17024;3;9
42373;;1;5
42379;10978;2;7
42391;11616;5;13
42397;7002;2;7
42403;42198;1;5
42407;;1;5
42409;;1;5
42433;;1;5
42437;;1;5
42443;32016;1;5
42451;;1;5
42457;622;2;7
42461;;1;5
42463;;1;5
42467;;1;5
42473;;1;5
42487;158;2;7
42491;;1;5
42499;;1;5
42509;8256;5;13
42533;;1;5
42557;;1;5
42569;;1;5
42571;26160;7;17
42577;;1;5
42589;6876 9260;4;11
42611;;1;5
42641;;1;5
42643;;1;5
42649;;1;5
42667;;1;5
42677;39188;1;5
42683;21438;2;7
42689;;1;5
42697;3934;2;7
42701;35302;1;5
42703;;1;5
42709;;1;5
42719;31340;1;5
42727;35904;1;5
42737;;1;5
42743;;1;5
42751;1958;2;7
42767;;1;5
42773;22092;4;11
42787;8396;3;9
42793;;1;5
42797;;1;5
42821;5270;2;7
42829;;1;5
42839;41796;1;5
42841;;1;5
42853;38114;1;5
42859;134 28588;3;9
42863;;1;5
42899;21664;3;9
42901;;1;5
42923;36478;1;5
42929;;1;5
42937;18522;2;7
42943;35790;1;5
42953;;1;5
42961;9868 13174;3;9
42967;9176;3;9
42979;29632;1;5
42989;;1;5
43003;7274;2;7
43013;40102;1;5
43019;;1;5
43037;;1;5
43049;10140 23864;7;17
43051;9552;5;13
43063;39478;1;5
43067;;1;5
43093;29484;1;5
43103;;1;5
43117;;1;5
43133;10992;5;13
43151;42474;1;5
43159;33048;1;5
43177;34236;1;5
43189;9454 14464 26380 35578;3;9
43201;;1;5
43207;;1;5
43223;34140;1;5
43237;;1;5
43261;5370;2;7
43271;29882;1;5
43283;;1;5
43291;;1;5
43313;19062 39858;2;7
43319;34722;1;5
43321;23598 25602;2;7
43331;;1;5
43391;;1;5
43397;19156;3;9
43399;;1;5
43403;;1;5
43411;;1;5
43427;39904;1;5
43441;18078;2;7
43451;;1;5
43457;;1;5
43481;;1;5
43487;;1;5
43499;;1;5
43517;;1;5
43541;;1;5
43543;;1;5
43573;;1;5
43577;6098;2;7
43579;;1;5
43591;;1;5
43597;;1;5
43607;;1;5
43609;9394 11936;3;9
43613;816;5;13
43627;;1;5
43633;;1;5
43649;;1;5
43651;;1;5
43661;5482;2;7
43669;;1;5
43691;;1;5
43711;;1;5
43717;35394;1;5
43721;;1;5
43753;756;4;11
43759;;1;5
43777;21648 37564;5;13
43781;;1;5
43783;;1;5
43787;;1;5
43789;;1;5
43793;40138;1;5
43801;;1;5
43853;;1;5
43867;18 26158;2;7
43889;;1;5
43891;26126;2;7
43913;;1;5
43933;;1;5
43943;;1;5
43951;;1;5
43961;36972;1;5
43963;1776 26112 33868;5;13
43969;34986;1;5
43973;17850;2;7
43987;;1;5
43991;8146 29280;7;17
43997;23214;2;7
44017;;1;5
44021;;1;5
44027;;1;5
44029;;1;5
44041;;1;5
44053;;1;5
44059;43180;1;5
44071;11222;2;7
44087;24778 32556;4;11
44089;;1;5
44101;;1;5
44111;;1;5
44119;;1;5
44123;;1;5
44129;24340;3;9
44131;;1;5
44159;;1;5
44171;;1;5
44179;;1;5
44189;;1;5
44201;19046 40274;2;7
44203;;1;5
44207;;1;5
44221;;1;5
44249;;1;5
44257;27884 37834;3;9
44263;;1;5
44267;21968;3;9
44269;14428;3;9
44273;16966 30004;3;9
44279;;1;5
44281;;1;5
44293;;1;5
44351;;1;5
44357;42012;1;5
44371;230 35786;2;7
44381;;1;5
44383;;1;5
44389;8418;2;7
44417;9780;4;11
44449;;1;5
44453;;1;5
44483;26308;3;9
44491;;1;5
44497;;1;5
44501;;1;5
44507;;1;5
44519;;1;5
44531;;1;5
44533;;1;5
44537;;1;5
44543;37850 40854;1;5
44549;35430;1;5
44563;12732;4;11
44579;;1;5
44587;14656;3;9
44617;15856;3;9
44621;40056;1;5
44623;;1;5
44633;;1;5
44641;;1;5
44647;;1;5
44651;;1;5
44657;40114;1;5
44683;;1;5
44687;;1;5
44699;;1;5
44701;26494 44556;2;7
44711;;1;5
44729;;1;5
44741;;1;5
44753;16508 38210;3;9
44771;20628;4;11
44773;;1;5
44777;;1;5
44789;3026 3310;2;7
44797;;1;5
44809;21414 28562;2;7
44819;25848;5;13
44839;;1;5
44843;;1;5
44851;;1;5
44867;38844;1;5
44879;;1;5
44887;;1;5
44893;;1;5
44909;20042 23760;7;17
44917;;1;5
44927;;1;5
44939;;1;5
44953;;1;5
44959;16484;3;9
44963;;1;5
44971;;1;5
44983;;1;5
44987;31892;1;5
45007;;1;5
45013;;1;5
45053;;1;5
45061;;1;5
45077;;1;5
45083;;1;5
45119;;1;5
45121;29930;2;7
45127;4812 11474;4;11
45131;20838;2;7
45137;;1;5
45139;16972 27484;3;9
45161;32580;1;5
45179;8240;3;9
45181;;1;5
45191;;1;5
45197;;1;5
45233;4606;2;7
45247;;1;5
45259;37698;1;5
45263;;1;5
45281;;1;5
45289;;1;5
45293;;1;5
45307;;1;5
45317;27540;4;11
45319;7362 19590;2;7
45329;554;2;7
45337;;1;5
45341;;1;5
45343;;1;5
45361;;1;5
45377;;1;5
45389;;1;5
45403;;1;5
45413;;1;5
45427;21400;3;9
45433;22370;2;7
45439;;1;5
45481;;1;5
45491;6522 32810;2;7
45497;31230;1;5
45503;2862;2;7
45523;;1;5
45533;;1;5
45541;;1;5
45553;;1;5
45557;9012;4;11
45569;16506 30366;2;7
45587;;1;5
45589;;1;5
45599;;1;5
45613;;1;5
45631;11956;3;9
45641;;1;5
45659;;1;5
45667;;1;5
45673;14640;7;17
45677;;1;5
45691;;1;5
45697;35098;1;5
45707;15488;3;9
45737;1370 41924;2;7
45751;;1;5
45757;;1;5
45763;;1;5
45767;;1;5
45779;29922;2;7
45817;8316;4;11
45821;;1;5
45823;;1;5
45827;;1;5
45833;;1;5
45841;33136;1;5
45853;;1;5
45863;4702 34500;4;11
45869;40362;1;5
45887;;1;5
45893;30844;1;5
45943;;1;5
45949;602;2;7
45953;14140 42964;3;9
45959;;1;5
45971;4584 19066 26802;5;13
45979;;1;5
45989;;1;5
46021;;1;5
46027;;1;5
46049;;1;5
46051;;1;5
46061;;1;5
46073;;1;5
46091;1538;2;7
46093;3430;2;7
46099;;1;5
46103;5690;2;7
46133;;1;5
46141;16944;5;13
46147;824;3;9
46153;;1;5
46171;36694;1;5
46181;;1;5
46183;;1;5
46187;31466;1;5
46199;;1;5
46219;;1;5
46229;;1;5
46237;35886;1;5
46261;6150;2;7
46271;;1;5
46273;8178;2;7
46279;;1;5
46301;;1;5
46307;;1;5
46309;;1;5
46327;;1;5
46337;;1;5
46349;11450 41836;2;7
46351;7626 40684;2;7
46381;;1;5
46399;;1;5
46411;;1;5
46439;;1;5
46441;37338;1;5
46447;42454;1;5
46451;;1;5
46457;;1;5
46471;26540;3;9
46477;;1;5
46489;;1;5
46499;;1;5
46507;6494 38258;2;7
46511;8762;2;7
46523;;1;5
46549;24520;3;9
46559;15052 28524 38714;4;11
46567;5858 15854;2;7
46573;;1;5
46589;4780 5992;3;9
46591;;1;5
46601;;1;5
46619;;1;5
46633;;1;5
46639;30368 45132;3;9
46643;;1;5
46649;;1;5
46663;6446 13436;3;9
46679;;1;5
46681;8478 8548 31154;4;11
46687;;1;5
46691;;1;5
46703;;1;5
46723;;1;5
46727;;1;5
46747;;1;5
46751;;1;5
46757;11328;5;13
46769;;1;5
46771;14150;2;7
46807;3416;3;9
46811;;1;5
46817;;1;5
46819;9592;3;9
46829;25544;3;9
46831;;1;5
46853;;1;5
46861;24462 45570;2;7
46867;;1;5
46877;4530;2;7
46889;;1;5
46901;;1;5
46919;39870;1;5
46933;7534;2;7
46957;46524;1;5
46993;;1;5
46997;;1;5
47017;;1;5
47041;9712 32316 39148;5;13
47051;;1;5
47057;34266;1;5
47059;9758;2;7
47087;;1;5
47093;;1;5
47111;;1;5
47119;;1;5
47123;;1;5
47129;;1;5
47137;;1;5
47143;12350;2;7
47147;;1;5
47149;29998;2;7
47161;14904;5;13
47189;7188;4;11
47207;1408 30792;5;13
47221;;1;5
47237;;1;5
47251;;1;5
47269;45672;1;5
47279;;1;5
47287;;1;5
47293;;1;5
47297;;1;5
47303;;1;5
47309;;1;5
47317;34974;1;5
47339;;1;5
47351;;1;5
47353;35230 35600;1;5
47363;9550;2;7
47381;;1;5
47387;35722;1;5
47389;;1;5
47407;;1;5
47417;23864;3;9
47419;;1;5
47431;;1;5
47441;;1;5
47459;;1;5
47491;43512;1;5
47497;;1;5
47501;;1;5
47507;;1;5
47513;10158;2;7
47521;;1;5
47527;11280 29582;9;21
47533;39924;1;5
47543;;1;5
47563;;1;5
47569;;1;5
47581;1480;3;9
47591;;1;5
47599;;1;5
47609;;1;5
47623;38936;1;5
47629;;1;5
47639;;1;5
47653;22704;5;13
47657;22398;2;7
47659;;1;5
47681;;1;5
47699;;1;5
47701;;1;5
47711;;1;5
47713;;1;5
47717;;1;5
47737;;1;5
47741;9828;4;11
47743;4702 30612 44382;4;11
47777;;1;5
47779;;1;5
47791;;1;5
47797;;1;5
47807;;1;5
47809;;1;5
47819;;1;5
47837;6590;2;7
47843;;1;5
47857;21426;2;7
47869;;1;5
47881;14768 17824;3;9
47903;;1;5
47911;37302;1;5
47917;;1;5
47933;;1;5
47939;;1;5
47947;6702 31704;5;13
47951;16806;2;7
47963;7188 37600;7;17
47969;11346;2;7
47977;;1;5
47981;1636;3;9
48017;5370;2;7
48023;;1;5
48029;29344;3;9
48049;;1;5
48073;;1;5
48079;22680;8;19
48091;;1;5
48109;;1;5
48119;5040;11;25
48121;44270;1;5
48131;;1;5
48157;45488;1;5
48163;;1;5
48179;;1;5
48187;;1;5
48193;15600;7;17
48197;;1;5
48221;;1;5
48239;658 1760 36030;6;15
48247;;1;5
48259;;1;5
48271;11884;3;9
48281;;1;5
48299;;1;5
48311;;1;5
48313;;1;5
48337;;1;5
48341;23440 28934;3;9
48353;;1;5
48371;4598 43678;2;7
48383;;1;5
48397;;1;5
48407;38004;1;5
48409;36568;1;5
48413;;1;5
48437;27276;4;11
48449;17722 20302;2;7
48463;;1;5
48473;;1;5
48479;;1;5
48481;644 12938;3;9
48487;;1;5
48491;;1;5
48497;20666;2;7
48523;;1;5
48527;9526 44544;2;7
48533;2184;5;13
48539;23612 40720;3;9
48541;9728;3;9
48563;;1;5
48571;;1;5
48589;;1;5
48593;;1;5
48611;;1;5
48619;;1;5
48623;;1;5
48647;46382;1;5
48649;;1;5
48661;30374;2;7
48673;;1;5
48677;45816;1;5
48679;43990;1;5
48731;;1;5
48733;;1;5
48751;;1;5
48757;7556;3;9
48761;;1;5
48767;22672;3;9
48779;;1;5
48781;;1;5
48787;;1;5
48799;9312;5;13
48809;25438;2;7
48817;48178;1;5
48821;;1;5
48823;;1;5
48847;;1;5
48857;;1;5
48859;;1;5
48869;;1;5
48871;18494;2;7
48883;;1;5
48889;;1;5
48907;5126 44834;2;7
48947;;1;5
48953;;1;5
48973;;1;5
48989;22024;3;9
48991;39032 40096;1;5
49003;;1;5
49009;;1;5
49019;;1;5
49031;46168;1;5
49033;;1;5
49037;38722;1;5
49043;;1;5
49057;18572;3;9
49069;;1;5
49081;;1;5
49103;18404;3;9
49109;530 16116;4;11
49117;;1;5
49121;;1;5
49123;;1;5
49139;14262;2;7
49157;;1;5
49169;;1;5
49171;3458;2;7
49177;8472 18168;5;13
49193;39488;1;5
49199;1254 4204 35366;4;11
49201;11758;2;7
49207;;1;5
49211;;1;5
49223;;1;5
49253;;1;5
49261;;1;5
49277;9580;3;9
49279;;1;5
49297;34712;1;5
49307;15292 36828;4;11
49331;;1;5
49333;1860 22846;4;11
49339;;1;5
49363;;1;5
49367;;1;5
49369;;1;5
49391;;1;5
49393;;1;5
49409;35794;1;5
49411;;1;5
49417;;1;5
49429;;1;5
49433;;1;5
49451;38158;1;5
49459;;1;5
49463;;1;5
49477;;1;5
49481;;1;5
49499;9230;2;7
49523;;1;5
49529;;1;5
49531;;1;5
49537;39286 39512;1;5
49547;;1;5
49549;;1;5
49559;14780;3;9
49597;17338 17422;2;7
49603;9198;2;7
49613;;1;5
49627;;1;5
49633;;1;5
49639;;1;5
49663;;1;5
49667;;1;5
49669;;1;5
49681;29812;3;9
49697;36124;1;5
49711;;1;5
49727;;1;5
49739;;1;5
49741;;1;5
49747;43460;1;5
49757;;1;5
49783;;1;5
49787;;1;5
49789;2870 44700;2;7
49801;16526;2;7
49807;;1;5
49811;27620;3;9
49823;20954;2;7
49831;;1;5
49843;24130 31014 48224;2;7
49853;;1;5
49871;;1;5
49877;;1;5
49891;;1;5
49919;;1;5
49921;;1;5
49927;;1;5
49937;;1;5
49939;10712;3;9
49943;2954;2;7
49957;;1;5
49991;2266;2;7
49993;;1;5
49999;;1;5
50021;32630;2;7
50023;;1;5
50033;;1;5
50047;16348;3;9
50051;;1;5
50053;;1;5
50069;;1;5
50077;19270;2;7
50087;;1;5
50093;29412 49368;4;11
50101;4546 10948;3;9
50111;;1;5
50119;;1;5
50123;;1;5
50129;;1;5
50131;13508;3;9
50147;;1;5
50153;;1;5
50159;28402;2;7
50177;;1;5
50207;;1;5
50221;31470;2;7
50227;;1;5
50231;22216;3;9
50261;;1;5
50263;33794;1;5
50273;38636;1;5
50287;24860;3;9
50291;;1;5
50311;;1;5
50321;;1;5
50329;21522;2;7
50333;6790;2;7
50341;;1;5
50359;44014;1;5
50363;;1;5
50377;31532;3;9
50383;8282 13544;3;9
50387;;1;5
50411;;1;5
50417;40232;1;5
50423;;1;5
50441;7668 45294;4;11
50459;;1;5
50461;;1;5
50497;13486;2;7
50503;14902;2;7
50513;;1;5
50527;6530;2;7
50539;9166;2;7
50543;;1;5
50549;45422 48566;1;5
50551;25742;2;7
50581;;1;5
50587;;1;5
50591;;1;5
50593;;1;5
50599;29726;2;7
50627;;1;5
50647;;1;5
50651;;1;5
50671;;1;5
50683;;1;5
50707;;1;5
50723;20238;2;7
50741;;1;5
50753;;1;5
50767;9104 39018 39546;5;13
50773;;1;5
50777;;1;5
50789;9320;3;9
50821;;1;5
50833;;1;5
50839;9660;4;11
50849;;1;5
50857;40760;1;5
50867;;1;5
50873;;1;5
50891;;1;5
50893;;1;5
50909;;1;5
50923;;1;5
50929;158;2;7
50951;49754;1;5
50957;25502;2;7
50969;;1;5
50971;;1;5
50989;7466 50708;2;7
50993;;1;5
51001;;1;5
51031;47162;1;5
51043;;1;5
51047;41052;1;5
51059;38492;1;5
51061;;1;5
51071;40936;1;5
51109;;1;5
51131;;1;5
51133;;1;5
51137;;1;5
51151;;1;5
51157;;1;5
51169;5748;4;11
51193;26920 32082;6;15
51197;43326;1;5
51199;25904;3;9
51203;45162;1;5
51217;;1;5
51229;40556;1;5
51239;27340 36722;3;9
51241;31446;2;7
51257;;1;5
51263;49926;1;5
51283;;1;5
51287;20572 41954;3;9
51307;41002;1;5
51329;;1;5
51341;906;2;7
51343;;1;5
51347;;1;5
51349;;1;5
51361;;1;5
51383;;1;5
51407;;1;5
51413;;1;5
51419;;1;5
51421;;1;5
51427;;1;5
51431;;1;5
51437;;1;5
51439;;1;5
51449;;1;5
51461;;1;5
51473;26558;2;7
51479;20200 32060;3;9
51481;;1;5
51487;27990;2;7
51503;17300;3;9
51511;39302;1;5
51517;4126 48328;2;7
51521;;1;5
51539;;1;5
51551;20020 33262;3;9
51563;;1;5
51577;;1;5
51581;;1;5
51593;23198;2;7
51599;;1;5
51607;;1;5
51613;;1;5
51631;;1;5
51637;18960;7;17
51647;;1;5
51659;;1;5
51673;;1;5
51679;;1;5
51683;;1;5
51691;;1;5
51713;25754;2;7
51719;29496;5;13
51721;24466 35338;2;7
51749;6218;2;7
51767;;1;5
51769;;1;5
51787;;1;5
51797;;1;5
51803;34664;1;5
51817;25858;2;7
51827;;1;5
51829;;1;5
51839;;1;5
51853;;1;5
51859;;1;5
51869;;1;5
51871;39504;1;5
51893;;1;5
51899;;1;5
51907;;1;5
51913;;1;5
51929;;1;5
51941;;1;5
51949;17090;2;7
51971;;1;5
51973;5974;2;7
51977;11902 42108;2;7
51991;;1;5
52009;;1;5
52021;49396;1;5
52027;;1;5
52051;37062;1;5
52057;;1;5
52067;23942;2;7
52069;;1;5
52081;15008;3;9
52103;;1;5
52121;;1;5
52127;;1;5
52147;22182;2;7
52153;;1;5
52163;19762;2;7
52177;37834 38094;1;5
52181;30426;2;7
52183;;1;5
52189;;1;5
52201;;1;5
52223;2928;5;13
52237;45772;1;5
52249;45172;1;5
52253;;1;5
52259;50760;1;5
52267;;1;5
52289;42770;1;5
52291;;1;5
52301;;1;5
52313;;1;5
52321;27936;5;13
52361;;1;5
52363;43904;1;5
52369;;1;5
52379;;1;5
52387;;1;5
52391;;1;5
52433;2898;2;7
52453;;1;5
52457;;1;5
52489;;1;5
52501;;1;5
52511;;1;5
52517;19142;2;7
52529;;1;5
52541;1372;3;9
52543;9680 46218;3;9
52553;;1;5
52561;596;3;9
52567;788;3;9
52571;26006;2;7
52579;34290;2;7
52583;;1;5
52609;;1;5
52627;38020;1;5
52631;;1;5
52639;;1;5
52667;;1;5
52673;;1;5
52691;;1;5
52697;;1;5
52709;;1;5
52711;;1;5
52721;;1;5
52727;;1;5
52733;16818;2;7
52747;;1;5
52757;;1;5
52769;;1;5
52783;;1;5
52807;50084;1;5
52813;;1;5
52817;10816;3;9
52837;20226 51776;2;7
52859;;1;5
52861;;1;5
52879;;1;5
52883;;1;5
52889;;1;5
52901;4592;3;9
52903;;1;5
52919;50972;1;5
52937;2872 39618;5;13
52951;;1;5
52957;42218;1;5
52963;;1;5
52967;;1;5
52973;;1;5
52981;;1;5
52999;17430;2;7
53003;50598;1;5
53017;20700;4;11
53047;38360;1;5
53051;;1;5
53069;;1;5
53077;24764;3;9
53087;45138;1;5
53089;;1;5
53093;;1;5
53101;7504 25426;3;9
53113;;1;5
53117;;1;5
53129;;1;5
53147;;1;5
53149;;1;5
53161;;1;5
53171;49974;1;5
53173;25986;2;7
53189;17522;2;7
53197;16182;2;7
53201;;1;5
53231;;1;5
53233;;1;5
53239;;1;5
53267;;1;5
53269;;1;5
53279;1630 49762;2;7
53281;;1;5
53299;31854;2;7
53309;;1;5
53323;;1;5
53327;20032;3;9
53353;;1;5
53359;;1;5
53377;188;3;9
53381;5470;2;7
53401;;1;5
53407;;1;5
53411;;1;5
53419;28574;2;7
53437;6972;4;11
53441;;1;5
53453;15654 42436;4;11
53479;;1;5
53503;15546;2;7
53507;;1;5
53527;;1;5
53549;;1;5
53551;;1;5
53569;;1;5
53591;;1;5
53593;35618;2;7
53597;;1;5
53609;;1;5
53611;;1;5
53617;24988;3;9
53623;;1;5
53629;;1;5
53633;10458 17520 19914;11;25
53639;;1;5
53653;;1;5
53657;;1;5
53681;31904;3;9
53693;;1;5
53699;;1;5
53717;266;2;7
53719;;1;5
53731;;1;5
53759;8472 52008;5;13
53773;;1;5
53777;;1;5
53783;;1;5
53791;32044;3;9
53813;31348;3;9
53819;;1;5
53831;;1;5
53849;11000;3;9
53857;19512 49754;5;13
53861;;1;5
53881;;1;5
53887;24960;7;17
53891;;1;5
53897;;1;5
53899;;1;5
53917;;1;5
53923;;1;5
53927;19616;3;9
53939;;1;5
53951;;1;5
53959;;1;5
53987;18832;3;9
53993;;1;5
54001;;1;5
54011;;1;5
54013;8450 12668;3;9
54037;;1;5
54049;;1;5
54059;53322;1;5
54083;;1;5
54091;;1;5
54101;;1;5
54121;;1;5
54133;554 31198;2;7
54139;21332 50426;3;9
54151;44862;1;5
54163;;1;5
54167;19938;2;7
54181;42258;1;5
54193;10040 44016;9;21
54217;39148;1;5
54251;20948;3;9
54269;30530;2;7
54277;16902;2;7
54287;;1;5
54293;40904;1;5
54311;;1;5
54319;32036;3;9
54323;44328 48346;1;5
54331;;1;5
54347;;1;5
54361;;1;5
54367;8952;5;13
54371;;1;5
54377;;1;5
54401;;1;5
54403;49670;1;5
54409;47482;1;5
54413;;1;5
54419;;1;5
54421;;1;5
54437;37446;1;5
54443;;1;5
54449;;1;5
54469;;1;5
54493;31592;3;9
54497;;1;5
54499;50310;1;5
54503;;1;5
54517;6244;3;9
54521;;1;5
54539;;1;5
54541;9144;5;13
54547;33444;4;11
54559;;1;5
54563;;1;5
54577;;1;5
54581;;1;5
54583;;1;5
54601;;1;5
54617;;1;5
54623;43148;1;5
54629;;1;5
54631;4288 42174;5;13
54647;;1;5
54667;4982;2;7
54673;35916 42128;5;13
54679;;1;5
54709;14584;3;9
54713;;1;5
54721;;1;5
54727;;1;5
54751;;1;5
54767;;1;5
54773;20070;2;7
54779;23374;2;7
54787;306;2;7
54799;;1;5
54829;41212;1;5
54833;;1;5
54851;;1;5
54869;;1;5
54877;45460;1;5
54881;;1;5
54907;2672;3;9
54917;29410;2;7
54919;12152;3;9
54941;44368;1;5
54949;;1;5
54959;;1;5
54973;768;5;13
54979;;1;5
54983;;1;5
55001;;1;5
55009;;1;5
55021;;1;5
55049;;1;5
55051;;1;5
55057;46232;1;5
55061;33112;3;9
55073;;1;5
55079;;1;5
55103;10078 28474;2;7
55109;10306 28774;2;7
55117;;1;5
55127;;1;5
55147;;1;5
55163;3808;3;9
55171;;1;5
55201;51894;1;5
55207;;1;5
55213;;1;5
55217;3792 49166;5;13
55219;;1;5
55229;;1;5
55243;;1;5
55249;;1;5
55259;;1;5
55291;;1;5
55313;35498;2;7
55331;7386;2;7
55333;;1;5
55337;6264 44946;5;13
55339;;1;5
55343;28570;2;7
55351;;1;5
55373;;1;5
55381;;1;5
55399;;1;5
55411;;1;5
55439;;1;5
55441;;1;5
55457;;1;5
55469;;1;5
55487;;1;5
55501;4634;2;7
55511;13208;3;9
55529;;1;5
55541;;1;5
55547;;1;5
55579;;1;5
55589;54390;1;5
55603;33484;3;9
55609;;1;5
55619;;1;5
55621;;1;5
55631;32418;2;7
55633;;1;5
55639;13678;2;7
55661;;1;5
55663;;1;5
55667;;1;5
55673;27062;2;7
55681;;1;5
55691;;1;5
55697;33300;4;11
55711;;1;5
55717;;1;5
55721;;1;5
55733;41884 47326;1;5
55763;;1;5
55787;33038;2;7
55793;52786;1;5
55799;46418;1;5
55807;;1;5
55813;;1;5
55817;;1;5
55819;;1;5
55823;37946;1;5
55829;33760;3;9
55837;11918;2;7
55843;18782;2;7
55849;;1;5
55871;53964;1;5
55889;;1;5
55897;;1;5
55901;;1;5
55903;;1;5
55921;;1;5
55927;14064;5;13
55931;;1;5
55933;;1;5
55949;;1;5
55967;;1;5
55987;2626;2;7
55997;;1;5
56003;7432;3;9
56009;12876;4;11
56039;48;5;13
56041;;1;5
56053;14376;5;13
56081;6360;7;17
56087;;1;5
56093;44022;1;5
56099;22688;3;9
56101;;1;5
56113;;1;5
56123;44308;1;5
56131;9898 22648 52312;3;9
56149;26442 28294;2;7
56167;3004;3;9
56171;;1;5
56179;;1;5
56197;;1;5
56207;31040;3;9
56209;;1;5
56237;30782;2;7
56239;;1;5
56249;;1;5
56263;10770 21958 52530 55200;2;7
56267;;1;5
56269;;1;5
56299;16720;3;9
56311;43878 46174;1;5
56333;;1;5
56359;21342 44948 52884;4;11
56369;;1;5
56377;;1;5
56383;12524;3;9
56393;47666;1;5
56401;5574;2;7
56417;;1;5
56431;;1;5
56437;;1;5
56443;11844;4;11
56453;;1;5
56467;;1;5
56473;;1;5
56477;;1;5
56479;1980 22308 32796;4;11
56489;;1;5
56501;;1;5
56503;;1;5
56509;;1;5
56519;;1;5
56527;5752 26294;3;9
56531;15646;2;7
56533;;1;5
56543;;1;5
56569;51364;1;5
56591;;1;5
56597;35898;2;7
56599;;1;5
56611;;1;5
56629;30430;2;7
56633;;1;5
56659;;1;5
56663;56028;1;5
56671;;1;5
56681;;1;5
56687;40470;1;5
56701;;1;5
56711;;1;5
56713;53384;1;5
56731;;1;5
56737;;1;5
56747;3532;3;9
56767;;1;5
56773;;1;5
56779;;1;5
56783;;1;5
56807;;1;5
56809;49564;1;5
56813;;1;5
56821;;1;5
56827;31722;2;7
56843;;1;5
56857;;1;5
56873;41812;1;5
56891;;1;5
56893;23190;2;7
56897;;1;5
56909;46322;1;5
56911;43634;1;5
56921;;1;5
56923;16420 35676;4;11
56929;;1;5
56941;;1;5
56951;;1;5
56957;;1;5
56963;11508;4;11
56983;;1;5
56989;40888;1;5
56993;;1;5
56999;29362;2;7
57037;;1;5
57041;46982;1;5
57047;;1;5
57059;43930;1;5
57073;;1;5
57077;40100;1;5
57089;3866;2;7
57097;;1;5
57107;;1;5
57119;;1;5
57131;;1;5
57139;;1;5
57143;;1;5
57149;10706;2;7
57163;35712;5;13
57173;;1;5
57179;;1;5
57191;20784;5;13
57193;35612;3;9
57203;11762;2;7
57221;;1;5
57223;5822;2;7
57241;3156 12638;4;11
57251;50968;1;5
57259;;1;5
57269;;1;5
57271;;1;5
57283;;1;5
57287;;1;5
57301;;1;5
57329;;1;5
57331;;1;5
57347;57202;1;5
57349;;1;5
57367;;1;5
57373;;1;5
57383;;1;5
57389;;1;5
57397;5406 44168;5;13
57413;;1;5
57427;51632;1;5
57457;;1;5
57467;23694 45472;5;13
57487;;1;5
57493;9792 48694;5;13
57503;;1;5
57527;;1;5
57529;;1;5
57557;;1;5
57559;;1;5
57571;;1;5
57587;;1;5
57593;;1;5
57601;32904;5;13
57637;27012 37374;4;11
57641;16124;3;9
57649;47584;1;5
57653;;1;5
57667;;1;5
57679;;1;5
57689;23884 25262;3;9
57697;;1;5
57709;9286;2;7
57713;16606 51278;2;7
57719;;1;5
57727;;1;5
57731;;1;5
57737;;1;5
57751;14760;7;17
57773;;1;5
57781;;1;5
57787;;1;5
57791;;1;5
57793;14818 32268;4;11
57803;56728;1;5
57809;2594;2;7
57829;19876 26716;3;9
57839;54402;1;5
57847;;1;5
57853;42524;1;5
57859;6554;2;7
57881;;1;5
57899;;1;5
57901;;1;5
57917;18952 41436;5;13
57923;;1;5
57943;;1;5
57947;;1;5
57973;34434;2;7
57977;;1;5
57991;;1;5
58013;;1;5
58027;5926;2;7
58031;3380;3;9
58043;;1;5
58049;3322;2;7
58057;14212;3;9
58061;;1;5
58067;15394;2;7
58073;;1;5
58099;34032 34626 36620;7;17
58109;;1;5
58111;48458;1;5
58129;29178;2;7
58147;46982;1;5
58151;41616;1;5
58153;54106;1;5
58169;;1;5
58171;;1;5
58189;;1;5
58193;;1;5
58199;22532;3;9
58207;;1;5
58211;;1;5
58217;;1;5
58229;;1;5
58231;76 14814 41590;4;11
58237;;1;5
58243;1094;2;7
58271;;1;5
58309;;1;5
58313;21950;2;7
58321;;1;5
58337;;1;5
58363;45924;1;5
58367;;1;5
58369;;1;5
58379;;1;5
58391;;1;5
58393;;1;5
58403;;1;5
58411;;1;5
58417;8524;3;9
58427;32412;4;11
58439;;1;5
58441;9476 16588;3;9
58451;;1;5
58453;;1;5
58477;;1;5
58481;7204;3;9
58511;1068 33770;4;11
58537;;1;5
58543;;1;5
58549;4918;2;7
58567;;1;5
58573;20908;3;9
58579;;1;5
58601;27834;2;7
58603;;1;5
58613;;1;5
58631;;1;5
58657;52106;1;5
58661;;1;5
58679;;1;5
58687;;1;5
58693;19688 44958;5;13
58699;4296;5;13
58711;20344;3;9
58727;;1;5
58733;1232;3;9
58741;52 37480;3;9
58757;48284;1;5
58763;;1;5
58771;28880 44044;3;9
58787;34120;3;9
58789;1328;3;9
58831;3892 20608;3;9
58889;;1;5
58897;56716;1;5
58901;32016;5;13
58907;;1;5
58909;51854;1;5
58913;;1;5
58921;49958;1;5
58937;33798;2;7
58943;;1;5
58963;;1;5
58967;;1;5
58979;;1;5
58991;;1;5
58997;;1;5
59009;;1;5
59011;37700;3;9
59021;16346;2;7
59023;1726 9590;2;7
59029;;1;5
59051;29738;2;7
59053;;1;5
59063;;1;5
59069;;1;5
59077;;1;5
59083;56244;1;5
59093;;1;5
59107;;1;5
59113;;1;5
59119;22576;3;9
59123;;1;5
59141;39232;3;9
59149;;1;5
59159;21946;2;7
59167;26660 45724;3;9
59183;44850;1;5
59197;;1;5
59207;;1;5
59209;;1;5
59219;49988;1;5
59221;;1;5
59233;47484;1;5
59239;16958;2;7
59243;44756;1;5
59263;;1;5
59273;;1;5
59281;;1;5
59333;45614 54766;1;5
59341;16108;3;9
59351;;1;5
59357;;1;5
59359;;1;5
59369;44664;1;5
59377;;1;5
59387;;1;5
59393;;1;5
59399;;1;5
59407;;1;5
59417;;1;5
59419;29088;5;13
59441;;1;5
59443;16216 24464;3;9
59447;;1;5
59453;;1;5
59467;;1;5
59471;;1;5
59473;;1;5
59497;;1;5
59509;;1;5
59513;;1;5
59539;;1;5
59557;4422 45674;2;7
59561;;1;5
59567;;1;5
59581;50222;1;5
59611;4132;3;9
59617;17442;2;7
59621;24348;4;11
59627;;1;5
59629;;1;5
59651;;1;5
59659;45960;1;5
59663;;1;5
59669;45568;1;5
59671;;1;5
59693;35776;3;9
59699;30270;2;7
59707;;1;5
59723;;1;5
59729;;1;5
59743;39652;3;9
59747;;1;5
59753;;1;5
59771;12710;2;7
59779;;1;5
59791;18038;2;7
59797;32852 51144;5;13
59809;;1;5
59833;;1;5
59863;;1;5
59879;;1;5
59887;20286;2;7
59921;;1;5
59929;;1;5
59951;;1;5
59957;;1;5
59971;;1;5
59981;;1;5
59999;;1;5
60013;;1;5
60017;;1;5
60029;;1;5
60037;;1;5
60041;10412 56788;3;9
60077;;1;5
60083;;1;5
60089;;1;5
60091;23948;3;9
60101;;1;5
60103;;1;5
60107;;1;5
60127;;1;5
60133;;1;5
60139;37208;3;9
60149;;1;5
60161;;1;5
60167;;1;5
60169;13036;3;9
60209;;1;5
60217;16874;2;7
60223;;1;5
60251;;1;5
60257;;1;5
60259;;1;5
60271;26004;4;11
60289;;1;5
60293;;1;5
60317;26324;3;9
60331;;1;5
60337;;1;5
60343;15820;3;9
60353;6706;2;7
60373;;1;5
60383;;1;5
60397;54890;1;5
60413;54454;1;5
60427;10902;2;7
60443;59992;1;5
60449;;1;5
60457;22454 28128;5;13
60493;24044;3;9
60497;;1;5
60509;;1;5
60521;4972;3;9
60527;;1;5
60539;;1;5
60589;52384;1;5
60601;;1;5
60607;;1;5
60611;;1;5
60617;;1;5
60623;10538;2;7
60631;;1;5
60637;;1;5
60647;32076;4;11
60649;54812;1;5
60659;;1;5
60661;19712;3;9
60679;;1;5
60689;10884 13014;4;11
60703;;1;5
60719;14558;2;7
60727;27588;4;11
60733;;1;5
60737;;1;5
60757;;1;5
60761;33250;2;7
60763;;1;5
60773;;1;5
60779;;1;5
60793;;1;5
60811;17596;3;9
60821;50820;1;5
60859;;1;5
60869;26030 36936;7;17
60887;;1;5
60889;;1;5
60899;;1;5
60901;;1;5
60913;;1;5
60917;;1;5
60919;;1;5
60923;;1;5
60937;;1;5
60943;3672;5;13
60953;;1;5
60961;31380;4;11
61001;;1;5
61007;17940;4;11
61027;;1;5
61031;;1;5
61043;;1;5
61051;;1;5
61057;59262;1;5
61091;53656;1;5
61099;;1;5
61121;;1;5
61129;;1;5
61141;46924;1;5
61151;;1;5
61153;;1;5
61169;;1;5
61211;;1;5
61223;5624;3;9
61231;53278;1;5
61253;26038;2;7
61261;9716 48636;4;11
61283;42780;1;5
61291;7164;4;11
61297;60762;1;5
61331;;1;5
61333;;1;5
61339;;1;5
61343;;1;5
61357;;1;5
61363;;1;5
61379;;1;5
61381;5184;5;13
61403;42620;1;5
61409;;1;5
61417;45680;1;5
61441;;1;5
61463;7838;2;7
61469;;1;5
61471;;1;5
61483;6090 36190;2;7
61487;;1;5
61493;;1;5
61507;;1;5
61511;12012 51292 51394;4;11
61519;29444;3;9
61543;;1;5
61547;;1;5
61553;;1;5
61559;3976;3;9
61561;;1;5
61583;;1;5
61603;10266 26916 45730;4;11
61609;;1;5
61613;;1;5
61627;54062;1;5
61631;;1;5
61637;;1;5
61643;;1;5
61651;55574;1;5
61657;32738;2;7
61667;;1;5
61673;36594;2;7
61681;;1;5
61687;;1;5
61703;26050;2;7
61717;;1;5
61723;;1;5
61729;;1;5
61751;;1;5
61757;46570;1;5
61781;;1;5
61813;;1;5
61819;;1;5
61837;38446 41474 53916;2;7
61843;;1;5
61861;;1;5
61871;;1;5
61879;;1;5
61909;;1;5
61927;6696;5;13
61933;12266;2;7
61949;4186;2;7
61961;51378;1;5
61967;;1;5
61979;;1;5
61981;;1;5
61987;56196;1;5
61991;;1;5
62003;;1;5
62011;;1;5
62017;49844;1;5
62039;;1;5
62047;;1;5
62053;38556;4;11
62057;17800;3;9
62071;;1;5
62081;;1;5
62099;2496;5;13
62119;;1;5
62129;1750 8478 20222;2;7
62131;;1;5
62137;;1;5
62141;4010;2;7
62143;45874;1;5
62171;30776;3;9
62189;282 41682;2;7
62191;51964;1;5
62201;47312;1;5
62207;;1;5
62213;59656;1;5
62219;48514;1;5
62233;34884;4;11
62273;;1;5
62297;;1;5
62299;;1;5
62303;;1;5
62311;;1;5
62323;56832;1;5
62327;;1;5
62347;;1;5
62351;;1;5
62383;;1;5
62401;;1;5
62417;46598;1;5
62423;;1;5
62459;;1;5
62467;;1;5
62473;;1;5
62477;13980;4;11
62483;;1;5
62497;22334;2;7
62501;3162;2;7
62507;;1;5
62533;;1;5
62539;;1;5
62549;;1;5
62563;;1;5
62581;57804;1;5
62591;;1;5
62597;;1;5
62603;33928 49682 57648;3;9
62617;16740;4;11
62627;49518;1;5
62633;;1;5
62639;;1;5
62653;;1;5
62659;;1;5
62683;;1;5
62687;23626;2;7
62701;;1;5
62723;38232;5;13
62731;;1;5
62743;26824;3;9
62753;;1;5
62761;;1;5
62773;;1;5
62791;;1;5
62801;32422 58172;2;7
62819;;1;5
62827;5298 20392 49828;5;13
62851;;1;5
62861;;1;5
62869;13926 43782;2;7
62873;;1;5
62897;;1;5
62903;6068;3;9
62921;20370;2;7
62927;;1;5
62929;;1;5
62939;62146;1;5
62969;;1;5
62971;;1;5
62981;;1;5
62983;18314 51938;2;7
62987;18270;2;7
62989;21968 52804;3;9
63029;;1;5
63031;;1;5
63059;12518;2;7
63067;;1;5
63073;;1;5
63079;;1;5
63097;;1;5
63103;;1;5
63113;;1;5
63127;;1;5
63131;6154 51854 57830;2;7
63149;41458;2;7
63179;;1;5
63197;;1;5
63199;;1;5
63211;15786;2;7
63241;16806;2;7
63247;;1;5
63277;;1;5
63281;;1;5
63299;;1;5
63311;;1;5
63313;;1;5
63317;;1;5
63331;;1;5
63337;;1;5
63347;;1;5
63353;;1;5
63361;;1;5
63367;;1;5
63377;;1;5
63389;;1;5
63391;39578;2;7
63397;58638;1;5
63409;42570;1;5
63419;;1;5
63421;;1;5
63439;54590;1;5
63443;36584;3;9
63463;;1;5
63467;;1;5
63473;;1;5
63487;;1;5
63493;;1;5
63499;32570;2;7
63521;20852;3;9
63527;;1;5
63533;55194;1;5
63541;;1;5
63559;;1;5
63577;3472 34102;3;9
63587;8952;5;13
63589;16668 25462;4;11
63599;;1;5
63601;;1;5
63607;;1;5
63611;;1;5
63617;23990;2;7
63629;;1;5
63647;50654;1;5
63649;;1;5
63659;38880;7;17
63667;;1;5
63671;;1;5
63689;;1;5
63691;34948;3;9
63697;;1;5
63703;;1;5
63709;20550;2;7
63719;;1;5
63727;59564;1;5
63737;27730;2;7
63743;;1;5
63761;;1;5
63773;;1;5
63781;16080;7;17
63793;;1;5
63799;24974 60286;2;7
63803;;1;5
63809;;1;5
63823;62538;1;5
63839;6752 31216;3;9
63841;;1;5
63853;45024;1;5
63857;30930 57560;2;7
63863;4010;2;7
63901;52382;1;5
63907;15566;2;7
63913;;1;5
63929;;1;5
63949;;1;5
63977;;1;5
63997;41688 49912;5;13
64007;;1;5
64013;;1;5
64019;24466;2;7
64033;;1;5
64037;;1;5
64063;;1;5
64067;;1;5
64081;6870;2;7
64091;;1;5
64109;;1;5
64123;;1;5
64151;;1;5
64153;;1;5
64157;;1;5
64171;;1;5
64187;;1;5
64189;;1;5
64217;23354 39942;2;7
64223;;1;5
64231;;1;5
64237;22340;3;9
64271;58118;1;5
64279;3256;3;9
64283;31420;3;9
64301;;1;5
64303;;1;5
64319;;1;5
64327;;1;5
64333;;1;5
64373;;1;5
64381;44060;1;5
64399;19848;5;13
64403;;1;5
64433;;1;5
64439;39906;2;7
64451;7614;2;7
64453;35948;3;9
64483;;1;5
64489;7522 20550;2;7
64499;22698;2;7
64513;56526;1;5
64553;33488 57420;3;9
64567;;1;5
64577;25420;3;9
64579;;1;5
64591;;1;5
64601;45646;1;5
64609;;1;5
64613;62450;1;5
64621;2348 28154;3;9
64627;;1;5
64633;;1;5
64661;54120;1;5
64663;33906;2;7
64667;49948;1;5
64679;;1;5
64693;;1;5
64709;;1;5
64717;47490;1;5
64747;20374;2;7
64763;;1;5
64781;51740;1;5
64783;;1;5
64793;;1;5
64811;;1;5
64817;;1;5
64849;;1;5
64853;41142;2;7
64871;;1;5
64877;;1;5
64879;;1;5
64891;7348;3;9
64901;;1;5
64919;;1;5
64921;;1;5
64927;;1;5
64937;;1;5
64951;;1;5
64969;;1;5
64997;11770;2;7
65003;;1;5
65011;;1;5
65027;;1;5
65029;;1;5
65033;33766 41136;5;13
65053;;1;5
65063;;1;5
65071;;1;5
65089;33044;3;9
65099;;1;5
65101;;1;5
65111;;1;5
65119;29998;2;7
65123;29746;2;7
65129;64690;1;5
65141;3764 45674;3;9
65147;;1;5
65167;;1;5
65171;;1;5
65173;58980;1;5
65179;;1;5
65183;35778 63018;2;7
65203;38182;2;7
65213;38076;4;11
65239;;1;5
65257;;1;5
65267;31284;4;11
65269;;1;5
65287;;1;5
65293;26950 45486;2;7
65309;2040 25464;7;17
65323;574;2;7
65327;34628;3;9
65353;;1;5
65357;;1;5
65371;45068;1;5
65381;;1;5
65393;47362 64306;1;5
65407;8030;2;7
65413;;1;5
65419;28798;2;7
65423;;1;5
65437;48968;1;5
65447;7478;2;7
65449;;1;5
65479;61622;1;5
65497;;1;5
65519;;1;5
65521;;1;5
65537;;1;5
65539;;1;5
65543;55316;1;5
65551;25582;2;7
65557;;1;5
65563;;1;5
65579;39996;4;11
65581;;1;5
65587;;1;5
65599;6040;3;9
65609;;1;5
65617;52210;1;5
65629;810;2;7
65633;;1;5
65647;39378;2;7
65651;7340 31018 45406;3;9
65657;14380;3;9
65677;45694;1;5
65687;52696;1;5
65699;;1;5
65701;;1;5
65707;57854;1;5
65713;;1;5
65717;41102;2;7
65719;;1;5
65729;32044 65438;3;9
65731;;1;5
65761;;1;5
65777;48600;1;5
65789;;1;5
65809;46444;1;5
65827;28542;2;7
65831;19354;2;7
65837;;1;5
65839;64926;1;5
65843;;1;5
65851;28818;2;7
65867;;1;5
65881;;1;5
65899;;1;5
65921;;1;5
65927;;1;5
65929;4156;3;9
65951;;1;5
65957;;1;5
65963;;1;5
65981;16222;2;7
65983;2478 44134;2;7
65993;50582;1;5
66029;;1;5
66037;;1;5
66041;53734;1;5
66047;;1;5
66067;48676;1;5
66071;;1;5
66083;;1;5
66089;3758;2;7
66103;;1;5
66107;;1;5
66109;;1;5
66137;;1;5
66161;17976;5;13
66169;;1;5
66173;37682;2;7
66179;;1;5
66191;;1;5
66221;20456;3;9
66239;32886;2;7
66271;1946;2;7
66293;;1;5
66301;;1;5
66337;;1;5
66343;;1;5
66347;;1;5
66359;57950;1;5
66361;;1;5
66373;;1;5
66377;;1;5
66383;;1;5
66403;1716 19954;4;11
66413;;1;5
66431;;1;5
66449;58602;1;5
66457;;1;5
66463;;1;5
66467;;1;5
66491;58078;1;5
66499;;1;5
66509;46972;1;5
66523;55574;1;5
66529;53068;1;5
66533;36396;4;11
66541;2614;2;7
66553;20604 21960 37904;7;17
66569;;1;5
66571;8128;3;9
66587;;1;5
66593;;1;5
66601;;1;5
66617;;1;5
66629;50740;1;5
66643;19692;4;11
66653;;1;5
66683;33970;2;7
66697;28226 61028;2;7
66701;;1;5
66713;41048;3;9
66721;49300 57172;1;5
66733;34802 48098;2;7
66739;19054 31382;2;7
66749;;1;5
66751;;1;5
66763;37740;4;11
66791;;1;5
66797;;1;5
66809;;1;5
66821;;1;5
66841;37982;2;7
66851;;1;5
66853;;1;5
66863;59678;1;5
66877;54668;1;5
66883;;1;5
66889;30590;2;7
66919;17786;2;7
66923;;1;5
66931;;1;5
66943;;1;5
66947;24850 59548;2;7
66949;59120;1;5
66959;;1;5
66973;32790;2;7
66977;;1;5
67003;;1;5
67021;10390 17612;3;9
67033;;1;5
67043;;1;5
67049;;1;5
67057;;1;5
67061;;1;5
67073;;1;5
67079;46868;1;5
67103;40254 46312;5;13
67121;12274;2;7
67129;24884;3;9
67139;;1;5
67141;;1;5
67153;;1;5
67157;;1;5
67169;;1;5
67181;;1;5
67187;31794;2;7
67189;;1;5
67211;;1;5
67213;21920;3;9
67217;;1;5
67219;;1;5
67231;;1;5
67247;42368;3;9
67261;;1;5
67271;;1;5
67273;31290;2;7
67289;;1;5
67307;;1;5
67339;31656;5;13
67343;;1;5
67349;28030;2;7
67369;;1;5
67391;3574 60612;2;7
67399;;1;5
67409;;1;5
67411;;1;5
67421;;1;5
67427;;1;5
67429;;1;5
67433;;1;5
67447;;1;5
67453;13622 14180;3;9
67477;52512;1;5
67481;;1;5
67489;27168 43464;5;13
67493;;1;5
67499;2100 10730;4;11
67511;;1;5
67523;;1;5
67531;;1;5
67537;;1;5
67547;;1;5
67559;;1;5
67567;;1;5
67577;;1;5
67579;41846;2;7
67589;;1;5
67601;54444;1;5
67607;33704 53308;3;9
67619;;1;5
67631;;1;5
67651;61740;1;5
67679;43400;3;9
67699;;1;5
67709;;1;5
67723;57746;1;5
67733;;1;5
67741;;1;5
67751;65728;1;5
67757;;1;5
67759;12870;2;7
67763;37304 59994 63462;3;9
67777;916 20102 63194;3;9
67783;;1;5
67789;;1;5
67801;;1;5
67807;;1;5
67819;2334;2;7
67829;;1;5
67843;33626;2;7
67853;58722;1;5
67867;52744;1;5
67883;;1;5
67891;36472;3;9
67901;;1;5
67927;58978;1;5
67931;;1;5
67933;34274;2;7
67939;;1;5
67943;;1;5
67957;16000 24786;6;15
67961;35394;2;7
67967;;1;5
67979;58414;1;5
67987;;1;5
67993;;1;5
68023;;1;5
68041;;1;5
68053;16554 52714;2;7
68059;34114;2;7
68071;;1;5
68087;;1;5
68099;;1;5
68111;;1;5
68113;;1;5
68141;;1;5
68147;30332;3;9
68161;44776;3;9
68171;;1;5
68207;;1;5
68209;;1;5
68213;5476;3;9
68219;;1;5
68227;;1;5
68239;58564;1;5
68261;;1;5
68279;;1;5
68281;;1;5
68311;;1;5
68329;18264;5;13
68351;3266;2;7
68371;;1;5
68389;;1;5
68399;52646;1;5
68437;;1;5
68443;;1;5
68447;10128;5;13
68449;;1;5
68473;;1;5
68477;;1;5
68483;59166;1;5
68489;;1;5
68491;;1;5
68501;;1;5
68507;;1;5
68521;;1;5
68531;26974;2;7
68539;11780 65318;3;9
68543;;1;5
68567;;1;5
68581;65338;1;5
68597;65426;1;5
68611;38532;4;11
68633;18188 65520;3;9
68639;;1;5
68659;1168 5086;3;9
68669;;1;5
68683;4660 8788;3;9
68687;;1;5
68699;16204 26660;3;9
68711;;1;5
68713;;1;5
68729;53048;1;5
68737;9792;5;13
68743;;1;5
68749;;1;5
68767;84 10510;4;11
68771;;1;5
68777;46722;1;5
68791;;1;5
68813;;1;5
68819;12910 14320 38960;3;9
68821;;1;5
68863;39236;3;9
68879;;1;5
68881;;1;5
68891;;1;5
68897;;1;5
68899;;1;5
68903;58932;1;5
68909;16918;2;7
68917;;1;5
68927;;1;5
68947;;1;5
68963;26006 53344;3;9
68993;;1;5
69001;;1;5
69011;;1;5
69019;62894;1;5
69029;12020;3;9
69031;66670;1;5
69061;22104;5;13
69067;;1;5
69073;16462;2;7
69109;;1;5
69119;38692;3;9
69127;;1;5
69143;67484;1;5
69149;1276;3;9
69151;6670 53536;3;9
69163;57102;1;5
69191;;1;5
69193;;1;5
69197;58226;1;5
69203;;1;5
69221;;1;5
69233;44478;2;7
69239;15810;2;7
69247;23480;3;9
69257;3586 52322;2;7
69259;5530 65066;2;7
69263;61646;1;5
69313;;1;5
69317;2212;3;9
69337;68248;1;5
69341;;1;5
69371;63102;1;5
69379;;1;5
69383;33118;2;7
69389;;1;5
69401;17042;2;7
69403;9416;3;9
69427;;1;5
69431;;1;5
69439;;1;5
69457;;1;5
69463;;1;5
69467;;1;5
69473;;1;5
69481;;1;5
69491;;1;5
69493;37786;2;7
69497;;1;5
69499;;1;5
69539;;1;5
69557;55712;1;5
69593;22496 67648;3;9
69623;67296;1;5
69653;12712;3;9
69661;;1;5
69677;3072;5;13
69691;;1;5
69697;;1;5
69709;;1;5
69737;15580;3;9
69739;;1;5
69761;;1;5
69763;28298;2;7
69767;34726 38456;3;9
69779;40140;4;11
69809;26306 29446;2;7
69821;;1;5
69827;41802;2;7
69829;;1;5
69833;;1;5
69847;;1;5
69857;7080;7;17
69859;;1;5
69877;;1;5
69899;33934;2;7
69911;;1;5
69929;;1;5
69931;57286;1;5
69941;;1;5
69959;;1;5
69991;59186;1;5
69997;;1;5
70001;;1;5
70003;;1;5
70009;37190;2;7
70019;56030;1;5
70039;22902;2;7
70051;44496;5;13
70061;;1;5
70067;11090;2;7
70079;;1;5
70099;45028;3;9
70111;64608;1;5
70117;;1;5
70121;;1;5
70123;;1;5
70139;3788;3;9
70141;;1;5
70157;64954;1;5
70163;34904;3;9
70177;;1;5
70181;;1;5
70183;5098 28262;2;7
70199;10860;4;11
70201;;1;5
70207;26660;3;9
70223;;1;5
70229;;1;5
70237;;1;5
70241;9654;2;7
70249;13406 69060;2;7
70271;;1;5
70289;;1;5
70297;5784;5;13
70309;;1;5
70313;;1;5
70321;;1;5
70327;;1;5
70351;;1;5
70373;;1;5
70379;;1;5
70381;;1;5
70393;60082;1;5
70423;16352;3;9
70429;28050 33030;2;7
70439;;1;5
70451;;1;5
70457;;1;5
70459;;1;5
70481;26842;2;7
70487;;1;5
70489;32932 35272;3;9
70501;56420;1;5
70507;;1;5
70529;;1;5
70537;33128;3;9
70549;32454;2;7
70571;;1;5
70573;38386;2;7
70583;;1;5
70589;;1;5
70607;;1;5
70619;69678;1;5
70621;;1;5
70627;63046 68310;1;5
70639;;1;5
70657;16718 39972;4;11
70663;52362;1;5
70667;;1;5
70687;31692;4;11
70709;13796 67212;3;9
70717;;1;5
70729;;1;5
70753;;1;5
70769;;1;5
70783;;1;5
70793;;1;5
70823;;1;5
70841;35144;3;9
70843;;1;5
70849;;1;5
70853;2884;3;9
70867;11136;5;13
70877;;1;5
70879;;1;5
70891;49934;1;5
70901;;1;5
70913;;1;5
70919;66042;1;5
70921;;1;5
70937;;1;5
70949;578;2;7
70951;;1;5
70957;;1;5
70969;;1;5
70979;59140;1;5
70981;;1;5
70991;;1;5
70997;69586;1;5
70999;;1;5
71011;19646;2;7
71023;33388;3;9
71039;46628;3;9
71059;;1;5
71069;;1;5
71081;;1;5
71089;;1;5
71119;2868;4;11
71129;;1;5
71143;;1;5
71147;38344;3;9
71153;;1;5
71161;33936;5;13
71167;8050;2;7
71171;;1;5
71191;33226 43972 57136;3;9
71209;;1;5
71233;31438;2;7
71237;6282;2;7
71249;;1;5
71257;20428;3;9
71261;67070;1;5
71263;;1;5
71287;20026;2;7
71293;15618;2;7
71317;22402;2;7
71327;48862;1;5
71329;;1;5
71333;;1;5
71339;;1;5
71341;50666;1;5
71347;10008;5;13
71353;;1;5
71359;37276;3;9
71363;;1;5
71387;4300 15844;3;9
71389;13038;2;7
71399;36760;3;9
71411;17670;2;7
71413;;1;5
71419;40218;2;7
71429;;1;5
71437;;1;5
71443;;1;5
71453;;1;5
71471;;1;5
71473;;1;5
71479;8200 18126;6;15
71483;;1;5
71503;;1;5
71527;;1;5
71537;;1;5
71549;48424;1;5
71551;;1;5
71563;;1;5
71569;50828 66422;1;5
71593;;1;5
71597;;1;5
71633;;1;5
71647;31680;7;17
71663;;1;5
71671;;1;5
71693;9448;3;9
71699;;1;5
71707;;1;5
71711;28602 64296;2;7
71713;;1;5
71719;4968;5;13
71741;14864;3;9
71761;;1;5
71777;;1;5
71789;;1;5
71807;17058 37180;4;11
71809;;1;5
71821;;1;5
71837;;1;5
71843;7802;2;7
71849;;1;5
71861;;1;5
71867;;1;5
71879;12904;3;9
71881;;1;5
71887;48174;1;5
71899;60882;1;5
71909;42562;2;7
71917;42636;4;11
71933;;1;5
71941;67330;1;5
71947;12050;2;7
71963;42176;3;9
71971;;1;5
71983;;1;5
71987;;1;5
71993;;1;5
71999;;1;5
72019;41198 57728;2;7
72031;51882;1;5
72043;;1;5
72047;59166;1;5
72053;33882;2;7
72073;;1;5
72077;;1;5
72089;;1;5
72091;;1;5
72101;;1;5
72103;22900 43118;3;9
72109;45750;2;7
72139;;1;5
72161;;1;5
72167;;1;5
72169;;1;5
72173;;1;5
72211;16916;3;9
72221;;1;5
72223;7380 34868 57976;7;17
72227;;1;5
72229;;1;5
72251;55760;1;5
72253;45816;5;13
72269;;1;5
72271;43766;2;7
72277;45220;3;9
72287;;1;5
72307;;1;5
72313;48378 69644;1;5
72337;2346 15858 44354 68030;2;7
72341;;1;5
72353;;1;5
72367;;1;5
72379;;1;5
72383;54136;1;5
72421;;1;5
72431;;1;5
72461;;1;5
72467;;1;5
72469;30914;2;7
72481;22260;4;11
72493;3724;3;9
72497;;1;5
72503;;1;5
72533;37032;5;13
72547;;1;5
72551;1496;3;9
72559;52744;1;5
72577;36878;2;7
72613;10948 65608;3;9
72617;39234;2;7
72623;8018;2;7
72643;63862;1;5
72647;52616;1;5
72649;;1;5
72661;;1;5
72671;;1;5
72673;26258;2;7
72679;;1;5
72689;;1;5
72701;;1;5
72707;47996;3;9
72719;53364;1;5
72727;;1;5
72733;67946;1;5
72739;15632;3;9
72763;;1;5
72767;;1;5
72797;;1;5
72817;20422 62596;2;7
72823;;1;5
72859;;1;5
72869;;1;5
72871;;1;5
72883;5064 46752;5;13
72889;1400;3;9
72893;;1;5
72901;;1;5
72907;1278;2;7
72911;;1;5
72923;33134;2;7
72931;;1;5
72937;35330;2;7
72949;;1;5
72953;56498;1;5
72959;44262;2;7
72973;;1;5
72977;37540;3;9
72997;25976;3;9
73009;;1;5
73013;;1;5
73019;55564;1;5
73037;52338;1;5
73039;;1;5
73043;28436 44592;5;13
73061;;1;5
73063;;1;5
73079;13402;2;7
73091;;1;5
73121;;1;5
73127;;1;5
73133;;1;5
73141;;1;5
73181;;1;5
73189;;1;5
73237;;1;5
73243;40466 58418;2;7
73259;;1;5
73277;;1;5
73291;58250;1;5
73303;;1;5
73309;31834;2;7
73327;684;4;11
73331;2422;2;7
73351;;1;5
73361;;1;5
73363;20528 29596;3;9
73369;;1;5
73379;;1;5
73387;69248;1;5
73417;;1;5
73421;6612 40800;7;17
73433;;1;5
73453;29232;5;13
73459;;1;5
73471;;1;5
73477;;1;5
73483;38374;2;7
73517;71308;1;5
73523;;1;5
73529;4918 38862;2;7
73547;32798 54796;3;9
73553;52700;1;5
73561;;1;5
73571;;1;5
73583;63996;1;5
73589;;1;5
73597;;1;5
73607;24898 37228;3;9
73609;;1;5
73613;71818;1;5
73637;;1;5
73643;20128;3;9
73651;;1;5
73673;;1;5
73679;;1;5
73681;;1;5
73693;;1;5
73699;70760;1;5
73709;;1;5
73721;18480;9;21
73727;25168 28256;3;9
73751;19672;3;9
73757;;1;5
73771;39428;3;9
73783;;1;5
73819;58914;1;5
73823;63326;1;5
73847;64408;1;5
73849;;1;5
73859;;1;5
73867;;1;5
73877;38610 68344;2;7
73883;;1;5
73897;;1;5
73907;64392 66494;1;5
73939;15550;2;7
73943;;1;5
73951;;1;5
73961;;1;5
73973;39184;3;9
73999;2852 15218;3;9
74017;;1;5
74021;;1;5
74027;;1;5
74047;;1;5
74051;;1;5
74071;40140;4;11
74077;;1;5
74093;;1;5
74099;;1;5
74101;;1;5
74131;;1;5
74143;;1;5
74149;;1;5
74159;;1;5
74161;;1;5
74167;16522;2;7
74177;;1;5
74189;14760;7;17
74197;46370;2;7
74201;264;5;13
74203;;1;5
74209;;1;5
74219;;1;5
74231;;1;5
74257;;1;5
74279;;1;5
74287;;1;5
74293;38588;3;9
74297;;1;5
74311;;1;5
74317;37580;3;9
74323;48106;2;7
74353;;1;5
74357;19790 30594 46810;2;7
74363;1048;3;9
74377;22828 38952;5;13
74381;;1;5
74383;;1;5
74411;;1;5
74413;;1;5
74419;;1;5
74441;;1;5
74449;;1;5
74453;23986 55540;3;9
74471;;1;5
74489;27252;4;11
74507;;1;5
74509;11770;2;7
74521;;1;5
74527;3268;3;9
74531;6738;2;7
74551;;1;5
74561;;1;5
74567;;1;5
74573;;1;5
74587;47640;7;17
74597;;1;5
74609;32632;3;9
74611;33310;2;7
74623;;1;5
74653;;1;5
74687;;1;5
74699;37136;3;9
74707;17434;2;7
74713;;1;5
74717;20930 72830;2;7
74719;;1;5
74729;15240;7;17
74731;68018;1;5
74747;124;3;9
74759;73366;1;5
74761;;1;5
74771;;1;5
74779;43330;2;7
74797;14368;3;9
74821;;1;5
74827;33048;5;13
74831;;1;5
74843;34488;5;13
74857;;1;5
74861;;1;5
74869;55592;1;5
74873;69688;1;5
74887;;1;5
74891;;1;5
74897;;1;5
74903;;1;5
74923;62624;1;5
74929;46664;3;9
74933;13796;3;9
74941;45976;3;9
74959;;1;5
75011;10998;2;7
75013;;1;5
75017;;1;5
75029;;1;5
75037;;1;5
75041;;1;5
75079;27596;3;9
75083;;1;5
75109;11334 49404;4;11
75133;38980 53572;3;9
75149;;1;5
75161;45042;2;7
75167;;1;5
75169;;1;5
75181;65144;1;5
75193;;1;5
75209;;1;5
75211;57554;1;5
75217;;1;5
75223;9320;3;9
75227;46880;3;9
75239;60482;1;5
75253;;1;5
75269;;1;5
75277;;1;5
75289;;1;5
75307;;1;5
75323;;1;5
75329;;1;5
75337;60170 68414;1;5
75347;;1;5
75353;;1;5
75367;;1;5
75377;;1;5
75389;;1;5
75391;;1;5
75401;21308;3;9
75403;27300;4;11
75407;;1;5
75431;23522 54526 59312;3;9
75437;;1;5
75479;6014 47268;4;11
75503;;1;5
75511;;1;5
75521;11724;4;11
75527;;1;5
75533;68500;1;5
75539;;1;5
75541;;1;5
75553;;1;5
75557;55772;1;5
75571;35476 66154;3;9
75577;;1;5
75583;29432;3;9
75611;;1;5
75617;2096 22880 50760;7;17
75619;69398;1;5
75629;15112;3;9
75641;13546;2;7
75653;28054 40320;11;25
75659;7138;2;7
75679;68058;1;5
75683;;1;5
75689;;1;5
75703;;1;5
75707;63880;1;5
75709;;1;5
75721;;1;5
75731;42328;3;9
75743;;1;5
75767;;1;5
75773;;1;5
75781;;1;5
75787;58544;1;5
75793;;1;5
75797;;1;5
75821;;1;5
75833;;1;5
75853;;1;5
75869;;1;5
75883;67026;1;5
75913;;1;5
75931;;1;5
75937;;1;5
75941;48896;3;9
75967;42736 53656;3;9
75979;;1;5
75983;;1;5
75989;;1;5
75991;;1;5
75997;21780;4;11
76001;;1;5
76003;;1;5
76031;47912;3;9
76039;9114 39740;4;11
76079;;1;5
76081;;1;5
76091;43084;3;9
76099;;1;5
76103;63586;1;5
76123;;1;5
76129;;1;5
76147;56010;1;5
76157;66022;1;5
76159;22856;3;9
76163;;1;5
76207;27676 45458;3;9
76213;62844;1;5
76231;;1;5
76243;50514;2;7
76249;;1;5
76253;;1;5
76259;;1;5
76261;;1;5
76283;8328 68374;5;13
76289;11860 25284 26406 72266;4;11
76303;;1;5
76333;2828;3;9
76343;7790;2;7
76367;;1;5
76369;;1;5
76379;;1;5
76387;39876 50802;4;11
76403;;1;5
76421;61608;1;5
76423;;1;5
76441;43380;4;11
76463;11416 49108;3;9
76471;65052;1;5
76481;53156;1;5
76487;76454;1;5
76493;110;2;7
76507;;1;5
76511;;1;5
76519;;1;5
76537;;1;5
76541;;1;5
76543;;1;5
76561;;1;5
76579;;1;5
76597;44514;2;7
76603;;1;5
76607;;1;5
76631;34130;2;7
76649;23556 68906;4;11
76651;54258;1;5
76667;;1;5
76673;;1;5
76679;;1;5
76697;;1;5
76717;;1;5
76733;;1;5
76753;;1;5
76757;70632;1;5
76771;75096;1;5
76777;51252;1;5
76781;41528;3;9
76801;;1;5
76819;;1;5
76829;;1;5
76831;33246;2;7
76837;21746;2;7
76847;16502;2;7
76871;;1;5
76873;2712;5;13
76883;;1;5
76907;;1;5
76913;;1;5
76919;;1;5
76943;;1;5
76949;;1;5
76961;;1;5
76963;25096 60336;5;13
76991;;1;5
77003;33764 57118;3;9
77017;49146;2;7
77023;34764;4;11
77029;18862;2;7
77041;53704;1;5
77047;13376 19914;5;13
77069;;1;5
77081;;1;5
77093;;1;5
77101;;1;5
77137;;1;5
77141;;1;5
77153;;1;5
77167;;1;5
77171;;1;5
77191;45056;3;9
77201;28182;2;7
77213;;1;5
77237;;1;5
77239;25922;2;7
77243;;1;5
77249;42658;2;7
77261;;1;5
77263;19412;3;9
77267;;1;5
77269;61724;1;5
77279;;1;5
77291;43756;3;9
77317;20584 22418;3;9
77323;;1;5
77339;;1;5
77347;;1;5
77351;;1;5
77359;;1;5
77369;31948 34510 58350;4;11
77377;;1;5
77383;15986 27536 62376;5;13
77417;62156;1;5
77419;;1;5
77431;73178;1;5
77447;;1;5
77471;;1;5
77477;;1;5
77479;53276;1;5
77489;20452 33426;4;11
77491;;1;5
77509;54958;1;5
77513;;1;5
77521;;1;5
77527;;1;5
77543;;1;5
77549;;1;5
77551;;1;5
77557;;1;5
77563;;1;5
77569;;1;5
77573;55412;1;5
77587;;1;5
77591;1188 3582;4;11
77611;;1;5
77617;65318;1;5
77621;11952;5;13
77641;;1;5
77647;18242 69244;2;7
77659;;1;5
77681;62098;1;5
77687;;1;5
77689;;1;5
77699;1394;2;7
77711;46022;2;7
77713;38906;2;7
77719;;1;5
77723;45154;2;7
77731;;1;5
77743;;1;5
77747;22122;2;7
77761;52402;1;5
77773;7784;3;9
77783;5590 52114 52246 73092;2;7
77797;;1;5
77801;38618 53248;3;9
77813;;1;5
77839;;1;5
77849;;1;5
77863;19224 64208;5;13
77867;;1;5
77893;;1;5
77899;;1;5
77929;;1;5
77933;;1;5
77951;21854 74412;2;7
77969;51916;3;9
77977;15492 59138;4;11
77983;;1;5
77999;;1;5
78007;;1;5
78017;;1;5
78031;15768;5;13
78041;53770;1;5
78049;;1;5
78059;;1;5
78079;15114;2;7
78101;27632;3;9
78121;;1;5
78137;44750;2;7
78139;;1;5
78157;59480;1;5
78163;;1;5
78167;;1;5
78173;;1;5
78179;;1;5
78191;;1;5
78193;;1;5
78203;;1;5
78229;;1;5
78233;10400 32084 46620 47364 64628;11;25
78241;;1;5
78259;27274;2;7
78277;;1;5
78283;;1;5
78301;10056 48814;5;13
78307;;1;5
78311;;1;5
78317;;1;5
78341;;1;5
78347;;1;5
78367;36216;5;13
78401;;1;5
78427;76606;1;5
78437;;1;5
78439;36876 74544;4;11
78467;;1;5
78479;;1;5
78487;31998;2;7
78497;;1;5
78509;;1;5
78511;;1;5
78517;;1;5
78539;;1;5
78541;;1;5
78553;;1;5
78569;47894;2;7
78571;;1;5
78577;6336;5;13
78583;14210;2;7
78593;59544;1;5
78607;;1;5
78623;28466;2;7
78643;;1;5
78649;49594;2;7
78653;66202;1;5
78691;46184;3;9
78697;;1;5
78707;;1;5
78713;4608 47758 77152;5;13
78721;77336;1;5
78737;4102 34478;2;7
78779;;1;5
78781;21828;4;11
78787;77842;1;5
78791;;1;5
78797;35510;2;7
78803;;1;5
78809;19966;2;7
78823;;1;5
78839;;1;5
78853;;1;5
78857;25746 58536;5;13
78877;;1;5
78887;;1;5
78889;23662;2;7
78893;;1;5
78901;;1;5
78919;11484 69054;4;11
78929;42136;3;9
78941;;1;5
78977;;1;5
78979;66012;1;5
78989;;1;5
79031;9710;2;7
79039;;1;5
79043;;1;5
79063;;1;5
79087;;1;5
79103;;1;5
79111;;1;5
79133;;1;5
79139;;1;5
79147;10164;4;11
79151;;1;5
79153;;1;5
79159;;1;5
79181;;1;5
79187;70282;1;5
79193;14072;3;9
79201;;1;5
79229;28204;3;9
79231;;1;5
79241;54722;1;5
79259;17768;3;9
79273;;1;5
79279;30302 62026;2;7
79283;;1;5
79301;;1;5
79309;26246;2;7
79319;;1;5
79333;74642;1;5
79337;51076 51220 60852;4;11
79349;;1;5
79357;18120 25464;7;17
79367;;1;5
79379;;1;5
79393;36714;2;7
79397;;1;5
79399;63186;1;5
79411;;1;5
79423;30042 64450;2;7
79427;3892 60568;3;9
79433;;1;5
79451;;1;5
79481;3240;7;17
79493;;1;5
79531;;1;5
79537;22100 53260;3;9
79549;;1;5
79559;21974 38330;2;7
79561;4948;3;9
79579;;1;5
79589;;1;5
79601;;1;5
79609;;1;5
79613;49102;2;7
79621;;1;5
79627;;1;5
79631;37394;2;7
79633;;1;5
79657;;1;5
79669;;1;5
79687;1736;3;9
79691;;1;5
79693;;1;5
79697;;1;5
79699;;1;5
79757;5288;3;9
79769;4608;5;13
79777;8902;2;7
79801;;1;5
79811;35634;2;7
79813;;1;5
79817;;1;5
79823;;1;5
79829;;1;5
79841;;1;5
79843;65404;1;5
79847;62282;1;5
79861;72078;1;5
79867;4460 5506 25064;3;9
79873;;1;5
79889;;1;5
79901;;1;5
79903;;1;5
79907;;1;5
79939;;1;5
79943;;1;5
79967;;1;5
79973;4526 44294;2;7
79979;22638;2;7
79987;;1;5
79997;14760;7;17
79999;7718;2;7
80021;;1;5
80039;22796;3;9
80051;;1;5
80071;13572;4;11
80077;62270;1;5
80107;;1;5
80111;;1;5
80141;73484;1;5
80147;;1;5
80149;;1;5
80153;73296 77170;1;5
80167;;1;5
80173;;1;5
80177;56706;1;5
80191;;1;5
80207;68442;1;5
80209;68854;1;5
80221;68546;1;5
80231;;1;5
80233;;1;5
80239;;1;5
80251;;1;5
80263;;1;5
80273;;1;5
80279;;1;5
80287;64446;1;5
80309;;1;5
80317;5758 67994;2;7
80329;;1;5
80341;;1;5
80347;52046;2;7
80363;45546;2;7
80369;3696 9942;5;13
80387;;1;5
80407;;1;5
80429;;1;5
80447;61772;1;5
80449;;1;5
80471;;1;5
80473;;1;5
80489;;1;5
80491;;1;5
80513;;1;5
80527;76124;1;5
80537;24752;3;9
80557;43136;3;9
80567;;1;5
80599;;1;5
80603;5890 35422;2;7
80611;;1;5
80621;;1;5
80627;24558;2;7
80629;25658;2;7
80651;;1;5
80657;;1;5
80669;;1;5
80671;;1;5
80677;;1;5
80681;;1;5
80683;76946;1;5
80687;8770;2;7
80701;48974;2;7
80713;;1;5
80737;;1;5
80747;;1;5
80749;45532 75890;3;9
80761;;1;5
80777;;1;5
80779;;1;5
80783;;1;5
80789;;1;5
80803;11452 58076;3;9
80809;;1;5
80819;;1;5
80831;1866;2;7
80833;31218;2;7
80849;;1;5
80863;;1;5
80897;;1;5
80909;32396 34942;3;9
80911;;1;5
80917;;1;5
80923;;1;5
80929;7118;2;7
80933;61064;1;5
80953;;1;5
80963;63144;1;5
80989;54256;1;5
81001;8230;2;7
81013;;1;5
81017;;1;5
81019;;1;5
81023;;1;5
81031;32554;2;7
81041;;1;5
81043;;1;5
81047;56236 78728;1;5
81049;21468;4;11
81071;;1;5
81077;45340;3;9
81083;28656;5;13
81097;51176;3;9
81101;;1;5
81119;;1;5
81131;53108;3;9
81157;;1;5
81163;48566;2;7
81173;;1;5
81181;;1;5
81197;;1;5
81199;;1;5
81203;;1;5
81223;59890;1;5
81233;63400;1;5
81239;;1;5
81281;;1;5
81283;55188;1;5
81293;;1;5
81299;33596;3;9
81307;10110;2;7
81331;59838;1;5
81343;3118;2;7
81349;;1;5
81353;;1;5
81359;;1;5
81371;47996;3;9
81373;;1;5
81401;44114;2;7
81409;;1;5
81421;;1;5
81439;;1;5
81457;;1;5
81463;25864 62504 72484;3;9
81509;;1;5
81517;64232;1;5
81527;;1;5
81533;;1;5
81547;;1;5
81551;;1;5
81553;43472 52812;5;13
81559;9000;7;17
81563;45946;2;7
81569;56698;1;5
81611;;1;5
81619;;1;5
81629;;1;5
81637;;1;5
81647;46954;2;7
81649;78842;1;5
81667;;1;5
81671;;1;5
81677;57600;1;5
81689;;1;5
81701;52772;3;9
81703;;1;5
81707;;1;5
81727;;1;5
81737;41138;2;7
81749;;1;5
81761;37070 46368;10;23
81769;;1;5
81773;;1;5
81799;60554;1;5
81817;6916;3;9
81839;;1;5
81847;21352;3;9
81853;24732;4;11
81869;;1;5
81883;31714;2;7
81899;;1;5
81901;;1;5
81919;;1;5
81929;57752;1;5
81931;52730;2;7
81937;18974 36552;5;13
81943;11616 15612;5;13
81953;;1;5
81967;;1;5
81971;8088 33072;5;13
81973;30046;2;7
82003;;1;5
82007;;1;5
82009;;1;5
82013;48664;3;9
82021;19366;2;7
82031;;1;5
82037;;1;5
82039;;1;5
82051;;1;5
82067;;1;5
82073;38618 51246;2;7
82129;;1;5
82139;;1;5
82141;32346;2;7
82153;29362;2;7
82163;;1;5
82171;;1;5
82183;;1;5
82189;8986 43576;3;9
82193;;1;5
82207;;1;5
82217;;1;5
82219;54638 80380;2;7
82223;;1;5
82231;;1;5
82237;;1;5
82241;;1;5
82261;;1;5
82267;;1;5
82279;;1;5
82301;7286 61632;5;13
82307;65146;1;5
82339;48118;2;7
82349;;1;5
82351;;1;5
82361;;1;5
82373;53048;3;9
82387;;1;5
82393;;1;5
82421;;1;5
82457;;1;5
82463;;1;5
82469;40492 67848;5;13
82471;76430;1;5
82483;17314;2;7
82487;;1;5
82493;45108;4;11
82499;;1;5
82507;;1;5
82529;;1;5
82531;34480;3;9
82549;;1;5
82559;;1;5
82561;;1;5
82567;;1;5
82571;;1;5
82591;40022;2;7
82601;;1;5
82609;11008 58530;6;15
82613;;1;5
82619;;1;5
82633;46664;3;9
82651;;1;5
82657;43124;3;9
82699;39456;5;13
82721;;1;5
82723;42716;3;9
82727;;1;5
82729;63986;1;5
82757;;1;5
82759;;1;5
82763;;1;5
82781;;1;5
82787;;1;5
82793;;1;5
82799;6918;2;7
82811;76978;1;5
82813;35622 52748;4;11
82837;;1;5
82847;;1;5
82883;;1;5
82889;;1;5
82891;;1;5
82903;;1;5
82913;49602;2;7
82939;;1;5
82963;38356;3;9
82981;;1;5
82997;;1;5
83003;;1;5
83009;;1;5
83023;;1;5
83047;34308 77660;4;11
83059;50056;3;9
83063;;1;5
83071;7530;2;7
83077;4732;3;9
83089;;1;5
83093;42368;3;9
83101;;1;5
83117;51580;3;9
83137;;1;5
83177;;1;5
83203;;1;5
83207;57690;1;5
83219;17688;5;13
83221;4470;2;7
83227;;1;5
83231;;1;5
83233;;1;5
83243;33324;4;11
83257;;1;5
83267;;1;5
83269;32654;2;7
83273;24308;3;9
83299;72774;1;5
83311;39188 41882 54120;7;17
83339;;1;5
83341;74592;1;5
83357;;1;5
83383;;1;5
83389;;1;5
83399;66488;1;5
83401;8602;2;7
83407;;1;5
83417;43430;2;7
83423;53562;2;7
83431;;1;5
83437;78922;1;5
83443;;1;5
83449;63116;1;5
83459;61600;1;5
83471;20706 77394;2;7
83477;;1;5
83497;;1;5
83537;20064 42664;5;13
83557;;1;5
83561;61984;1;5
83563;;1;5
83579;62474;1;5
83591;;1;5
83597;2616;5;13
83609;;1;5
83617;;1;5
83621;;1;5
83639;;1;5
83641;;1;5
83653;57760;1;5
83663;;1;5
83689;24370;2;7
83701;;1;5
83717;;1;5
83719;69804;1;5
83737;;1;5
83761;9930 41322;2;7
83773;19514;2;7
83777;35400;7;17
83791;;1;5
83813;;1;5
83833;37060;3;9
83843;12926 51588;4;11
83857;;1;5
83869;2046;2;7
83873;;1;5
83891;;1;5
83903;;1;5
83911;25706;2;7
83921;;1;5
83933;16200 33144;7;17
83939;16242 71464;2;7
83969;;1;5
83983;31140;4;11
83987;;1;5
84011;;1;5
84017;32458;2;7
84047;39256;3;9
84053;50286;2;7
84059;;1;5
84061;;1;5
84067;16322 43722 44246 44794;2;7
84089;;1;5
84121;26906;2;7
84127;;1;5
84131;27946;2;7
84137;55642;2;7
84143;24906;2;7
84163;;1;5
84179;31962;2;7
84181;;1;5
84191;;1;5
84199;;1;5
84211;;1;5
84221;9980;3;9
84223;;1;5
84229;;1;5
84239;;1;5
84247;;1;5
84263;17980 36510;4;11
84299;75440;1;5
84307;46454;2;7
84313;;1;5
84317;66536;1;5
84319;12626;2;7
84347;34054;2;7
84349;82024;1;5
84377;1200;7;17
84389;36698;2;7
84391;52294;2;7
84401;;1;5
84407;;1;5
84421;51136;3;9
84431;45676;3;9
84437;;1;5
84443;71002;1;5
84449;37818 57600;7;17
84457;37384 53708;3;9
84463;;1;5
84467;5152;3;9
84481;70500;1;5
84499;;1;5
84503;;1;5
84509;3134 14290 45512;3;9
84521;47510 81914;2;7
84523;83228;1;5
84533;;1;5
84551;;1;5
84559;;1;5
84589;83240;1;5
84629;;1;5
84631;;1;5
84649;;1;5
84653;;1;5
84659;;1;5
84673;;1;5
84691;23998;2;7
84697;;1;5
84701;;1;5
84713;;1;5
84719;;1;5
84731;14938 30048;5;13
84737;82094;1;5
84751;;1;5
84761;53180;3;9
84787;67716;1;5
84793;78154;1;5
84809;;1;5
84811;6528 73784;5;13
84827;;1;5
84857;;1;5
84859;;1;5
84869;14940;4;11
84871;;1;5
84913;;1;5
84919;;1;5
84947;68028 84240;1;5
84961;;1;5
84967;;1;5
84977;;1;5
84979;28940;3;9
84991;69122;1;5
85009;;1;5
85021;2756 76504;3;9
85027;;1;5
85037;;1;5
85049;33156;4;11
85061;;1;5
85081;25126;2;7
85087;;1;5
85091;18312;5;13
85093;;1;5
85103;;1;5
85109;13800 24516;7;17
85121;;1;5
85133;;1;5
85147;;1;5
85159;;1;5
85193;;1;5
85199;55464;5;13
85201;31924;3;9
85213;;1;5
85223;48552;5;13
85229;;1;5
85237;;1;5
85243;;1;5
85247;39112;3;9
85259;72026;1;5
85297;;1;5
85303;;1;5
85313;;1;5
85331;;1;5
85333;26602;2;7
85361;;1;5
85363;32532;4;11
85369;;1;5
85381;;1;5
85411;;1;5
85427;;1;5
85429;;1;5
85439;;1;5
85447;;1;5
85451;69586;1;5
85453;;1;5
85469;;1;5
85487;;1;5
85513;;1;5
85517;37308;4;11
85523;;1;5
85531;;1;5
85549;;1;5
85571;81344;1;5
85577;;1;5
85597;;1;5
85601;;1;5
85607;77758;1;5
85619;;1;5
85621;;1;5
85627;;1;5
85639;;1;5
85643;71576;1;5
85661;;1;5
85667;42106 60710;2;7
85669;16226 55288;3;9
85691;;1;5
85703;;1;5
85711;;1;5
85717;25026;2;7
85733;50856;5;13
85751;;1;5
85781;17800;3;9
85793;;1;5
85817;66078;1;5
85819;3250;2;7
85829;;1;5
85831;;1;5
85837;;1;5
85843;42366;2;7
85847;;1;5
85853;;1;5
85889;;1;5
85903;;1;5
85909;;1;5
85931;59706;1;5
85933;5148;4;11
85991;;1;5
85999;;1;5
86011;26496;5;13
86017;37144;3;9
86027;;1;5
86029;12192 14312 81994;5;13
86069;;1;5
86077;28526;2;7
86083;;1;5
86111;;1;5
86113;;1;5
86117;;1;5
86131;;1;5
86137;;1;5
86143;;1;5
86161;;1;5
86171;5866;2;7
86179;;1;5
86183;;1;5
86197;;1;5
86201;;1;5
86209;;1;5
86239;;1;5
86243;;1;5
86249;56154;2;7
86257;48730;2;7
86263;;1;5
86269;;1;5
86287;;1;5
86291;79206 84178;1;5
86293;8508 71710 73756;4;11
86297;;1;5
86311;;1;5
86323;;1;5
86341;;1;5
86351;;1;5
86353;;1;5
86357;;1;5
86369;;1;5
86371;;1;5
86381;;1;5
86389;;1;5
86399;10600;3;9
86413;;1;5
86423;;1;5
86441;;1;5
86453;83988;1;5
86461;57924;1;5
86467;;1;5
86477;;1;5
86491;5740;3;9
86501;27704 27766 77842;3;9
86509;;1;5
86531;37374;2;7
86533;;1;5
86539;46730;2;7
86561;12222 40184;5;13
86573;;1;5
86579;;1;5
86587;;1;5
86599;;1;5
86627;;1;5
86629;;1;5
86677;;1;5
86689;;1;5
86693;58086;1;5
86711;55832;3;9
86719;;1;5
86729;33484;3;9
86743;;1;5
86753;4324;3;9
86767;38662;2;7
86771;;1;5
86783;;1;5
86813;34206 48276;4;11
86837;;1;5
86843;41084 72372;4;11
86851;;1;5
86857;;1;5
86861;5196 42476;4;11
86869;;1;5
86923;;1;5
86927;;1;5
86929;16864;3;9
86939;;1;5
86951;55670 58990;2;7
86959;2376 22598;5;13
86969;;1;5
86981;51706;2;7
86993;;1;5
87011;;1;5
87013;;1;5
87037;;1;5
87041;;1;5
87049;;1;5
87071;;1;5
87083;;1;5
87103;11460;4;11
87107;62410;1;5
87119;;1;5
87121;;1;5
87133;68160;1;5
87149;21382 34766;2;7
87151;;1;5
87179;;1;5
87181;;1;5
87187;;1;5
87211;;1;5
87221;;1;5
87223;73634;1;5
87251;;1;5
87253;;1;5
87257;;1;5
87277;;1;5
87281;37662;2;7
87293;;1;5
87299;25798;2;7
87313;11236 48676;3;9
87317;70566;1;5
87323;18336;5;13
87337;;1;5
87359;;1;5
87383;37604;3;9
87403;74404;1;5
87407;;1;5
87421;47872;3;9
87427;;1;5
87433;;1;5
87443;63426;1;5
87473;7152;5;13
87481;;1;5
87491;78906 82558;1;5
87509;17818;2;7
87511;;1;5
87517;;1;5
87523;39044;3;9
87539;;1;5
87541;27504 34804;5;13
87547;41164;3;9
87553;;1;5
87557;960;7;17
87559;;1;5
87583;;1;5
87587;4018 39960;8;19
87589;;1;5
87613;67436;1;5
87623;;1;5
87629;;1;5
87631;;1;5
87641;;1;5
87643;33600;9;21
87649;;1;5
87671;;1;5
87679;34516;3;9
87683;46478;2;7
87691;;1;5
87697;;1;5
87701;58814 69162;1;5
87719;;1;5
87721;;1;5
87739;;1;5
87743;20970;2;7
87751;;1;5
87767;65416 83862;1;5
87793;;1;5
87797;;1;5
87803;64254;1;5
87811;;1;5
87833;1752 9414;5;13
87853;;1;5
87869;35524;3;9
87877;66808;1;5
87881;;1;5
87887;;1;5
87911;51286;2;7
87917;;1;5
87931;49902;2;7
87943;;1;5
87959;56906 77744;2;7
87961;41300;3;9
87973;;1;5
87977;31544;3;9
87991;;1;5
88001;;1;5
88003;;1;5
88007;;1;5
88019;20342 40970;2;7
88037;;1;5
88069;84996;1;5
88079;21708;4;11
88093;;1;5
88117;;1;5
88129;;1;5
88169;3438 13268;4;11
88177;;1;5
88211;;1;5
88223;23402;2;7
88237;;1;5
88241;28898;2;7
88259;13904;3;9
88261;;1;5
88289;65890;1;5
88301;39070;2;7
88321;72590;1;5
88327;61850;1;5
88337;;1;5
88339;;1;5
88379;5278;2;7
88397;;1;5
88411;;1;5
88423;;1;5
88427;2652;4;11
88463;;1;5
88469;;1;5
88471;;1;5
88493;79274;1;5
88499;;1;5
88513;76852;1;5
88523;;1;5
88547;;1;5
88589;;1;5
88591;;1;5
88607;12468 27816 37586;5;13
88609;39974;2;7
88643;;1;5
88651;;1;5
88657;40256 45708;5;13
88661;45748;3;9
88663;;1;5
88667;;1;5
88681;17360;3;9
88721;;1;5
88729;;1;5
88741;15430;2;7
88747;;1;5
88771;;1;5
88789;;1;5
88793;77430;1;5
88799;72074;1;5
88801;;1;5
88807;;1;5
88811;600 70644 73086;8;19
88813;;1;5
88817;48224;3;9
88819;;1;5
88843;;1;5
88853;84674;1;5
88861;84602;1;5
88867;;1;5
88873;;1;5
88883;;1;5
88897;;1;5
88903;;1;5
88919;14322;2;7
88937;;1;5
88951;;1;5
88969;57490;2;7
88993;;1;5
88997;;1;5
89003;;1;5
89009;;1;5
89017;;1;5
89021;59238;2;7
89041;;1;5
89051;;1;5
89057;81668;1;5
89069;60058;1;5
89071;366 13646;2;7
89083;;1;5
89087;;1;5
89101;;1;5
89107;;1;5
89113;;1;5
89119;;1;5
89123;82896;1;5
89137;;1;5
89153;;1;5
89189;57156;4;11
89203;;1;5
89209;44606;2;7
89213;61680;1;5
89227;;1;5
89231;;1;5
89237;;1;5
89261;;1;5
89269;47556;4;11
89273;21546;2;7
89293;;1;5
89303;;1;5
89317;34750;2;7
89329;3512 77934;3;9
89363;;1;5
89371;;1;5
89381;;1;5
89387;88542;1;5
89393;10970;2;7
89399;45370;2;7
89413;;1;5
89417;2730 2734;2;7
89431;;1;5
89443;11968;3;9
89449;;1;5
89459;;1;5
89477;;1;5
89491;11320;3;9
89501;36410;2;7
89513;;1;5
89519;;1;5
89521;;1;5
89527;26824;3;9
89533;26052;4;11
89561;;1;5
89563;;1;5
89567;;1;5
89591;;1;5
89597;;1;5
89599;;1;5
89603;698;2;7
89611;;1;5
89627;;1;5
89633;;1;5
89653;;1;5
89657;;1;5
89659;;1;5
89669;;1;5
89671;32028;4;11
89681;;1;5
89689;;1;5
89753;30610;2;7
89759;;1;5
89767;;1;5
89779;;1;5
89783;39260;3;9
89797;;1;5
89809;;1;5
89819;;1;5
89821;;1;5
89833;37628;3;9
89839;;1;5
89849;;1;5
89867;7634;2;7
89891;67768;1;5
89897;3616;3;9
89899;;1;5
89909;;1;5
89917;;1;5
89923;;1;5
89939;;1;5
89959;;1;5
89963;;1;5
89977;44012;3;9
89983;;1;5
89989;;1;5
90001;;1;5
90007;;1;5
90011;;1;5
90017;;1;5
90019;;1;5
90023;;1;5
90031;;1;5
90053;;1;5
90059;3250;2;7
90067;;1;5
90071;;1;5
90073;;1;5
90089;;1;5
90107;;1;5
90121;14244 14510;4;11
90127;17380;3;9
90149;;1;5
90163;;1;5
90173;;1;5
90187;;1;5
90191;;1;5
90197;;1;5
90199;;1;5
90203;5006;2;7
90217;;1;5
90227;25958;2;7
90239;82144;1;5
90247;6942 24772;4;11
90263;;1;5
90271;;1;5
90281;;1;5
90289;;1;5
90313;;1;5
90353;;1;5
90359;42160 68824;3;9
90371;4214 68508;4;11
90373;;1;5
90379;55650;2;7
90397;;1;5
90401;78032;1;5
90403;2976;5;13
90407;;1;5
90437;;1;5
90439;20018;2;7
90469;;1;5
90473;54884;3;9
90481;15858 59200;6;15
90499;22350;2;7
90511;;1;5
90523;;1;5
90527;76358;1;5
90529;;1;5
90533;37060;3;9
90547;49014;2;7
90583;;1;5
90599;3204 29298;4;11
90617;30862;2;7
90619;;1;5
90631;33968 39992;3;9
90641;;1;5
90647;;1;5
90659;45530;2;7
90677;;1;5
90679;57844;3;9
90697;;1;5
90703;;1;5
90709;12184 46758;5;13
90731;;1;5
90749;;1;5
90787;;1;5
90793;;1;5
90803;;1;5
90821;;1;5
90823;;1;5
90833;;1;5
90841;648 44836;5;13
90847;3382;2;7
90863;;1;5
90887;10040 11602;3;9
90901;;1;5
90907;;1;5
90911;35674;2;7
90917;;1;5
90931;28824;5;13
90947;;1;5
90971;;1;5
90977;52422;2;7
90989;;1;5
90997;46342;2;7
91009;;1;5
91019;4626;2;7
91033;63122;1;5
91079;5028 73678;4;11
91081;10148;3;9
91097;61368;1;5
91099;;1;5
91121;84884;1;5
91127;;1;5
91129;;1;5
91139;;1;5
91141;84600;1;5
91151;;1;5
91153;;1;5
91159;20230 75702;2;7
91163;;1;5
91183;19310 77020 89912;2;7
91193;20278 75576 82390;2;7
91199;;1;5
91229;3682;2;7
91237;;1;5
91243;50872;3;9
91249;;1;5
91253;;1;5
91283;;1;5
91291;2524;3;9
91297;55366;2;7
91303;;1;5
91309;;1;5
91331;;1;5
91367;11882 58720;3;9
91369;68886;1;5
91373;;1;5
91381;;1;5
91387;16702;2;7
91393;10924;3;9
91397;;1;5
91411;;1;5
91423;;1;5
91433;;1;5
91453;;1;5
91457;25554 36492;4;11
91459;29456;3;9
91463;6048 71978;5;13
91493;;1;5
91499;8212;3;9
91513;;1;5
91529;;1;5
91541;;1;5
91571;;1;5
91573;;1;5
91577;;1;5
91583;;1;5
91591;;1;5
91621;;1;5
91631;57532;3;9
91639;;1;5
91673;26914;2;7
91691;90324;1;5
91703;63976;1;5
91711;;1;5
91733;;1;5
91753;;1;5
91757;;1;5
91771;;1;5
91781;;1;5
91801;80164;1;5
91807;;1;5
91811;;1;5
91813;16910 79490;2;7
91823;21718;2;7
91837;75796;1;5
91841;;1;5
91867;;1;5
91873;31438;2;7
91909;12946 40030;2;7
91921;10268;3;9
91939;;1;5
91943;;1;5
91951;;1;5
91957;;1;5
91961;;1;5
91967;;1;5
91969;22210;2;7
91997;10356;4;11
92003;4406 86188;2;7
92009;;1;5
92033;;1;5
92041;53792;3;9
92051;;1;5
92077;;1;5
92083;;1;5
92107;76760;1;5
92111;5024;3;9
92119;;1;5
92143;;1;5
92153;;1;5
92173;71748 73764;1;5
92177;9660;4;11
92179;48116 55912;3;9
92189;;1;5
92203;81772;1;5
92219;;1;5
92221;;1;5
92227;;1;5
92233;;1;5
92237;80286;1;5
92243;35812 66434;3;9
92251;44218;2;7
92269;61016;3;9
92297;7324;3;9
92311;;1;5
92317;74624;1;5
92333;;1;5
92347;38218;2;7
92353;43466 71368;3;9
92357;81594;1;5
92363;;1;5
92369;54910;2;7
92377;;1;5
92381;55220;3;9
92383;;1;5
92387;8732 22982;3;9
92399;28112 73522;3;9
92401;;1;5
92413;;1;5
92419;66182;1;5
92431;66296;1;5
92459;3262 84310;2;7
92461;;1;5
92467;;1;5
92479;;1;5
92489;;1;5
92503;;1;5
92507;;1;5
92551;89166;1;5
92557;8734 41752;3;9
92567;75348;1;5
92569;;1;5
92581;76616;1;5
92593;;1;5
92623;50552;3;9
92627;4656 89828;5;13
92639;;1;5
92641;;1;5
92647;;1;5
92657;;1;5
92669;;1;5
92671;;1;5
92681;5692 40850 46160;3;9
92683;;1;5
92693;;1;5
92699;9104 20658;5;13
92707;9760 12714;6;15
92717;;1;5
92723;18528;5;13
92737;55038;2;7
92753;6186;2;7
92761;63830;1;5
92767;83994;1;5
92779;71318;1;5
92789;;1;5
92791;;1;5
92801;;1;5
92809;;1;5
92821;9612 77546;4;11
92831;;1;5
92849;;1;5
92857;;1;5
92861;;1;5
92863;;1;5
92867;;1;5
92893;;1;5
92899;;1;5
92921;;1;5
92927;34852 53892;4;11
92941;;1;5
92951;;1;5
92957;;1;5
92959;73088 85190;1;5
92987;;1;5
92993;14134 90984;2;7
93001;64068;1;5
93047;;1;5
93053;33746 60546;2;7
93059;;1;5
93077;;1;5
93083;;1;5
93089;;1;5
93097;;1;5
93103;15670 89268;2;7
93113;;1;5
93131;;1;5
93133;31060;3;9
93139;;1;5
93151;;1;5
93169;28984;3;9
93179;85094;1;5
93187;20188 40632;5;13
93199;;1;5
93229;83252;1;5
93239;52346;2;7
93241;88200;1;5
93251;73236;1;5
93253;;1;5
93257;652 45828;4;11
93263;;1;5
93281;;1;5
93283;25072;3;9
93287;85508;1;5
93307;;1;5
93319;;1;5
93323;;1;5
93329;5758;2;7
93337;;1;5
93371;;1;5
93377;45430;2;7
93383;;1;5
93407;89718;1;5
93419;35332 47956;3;9
93427;75972;1;5
93463;28776 34816 44708;5;13
93479;;1;5
93481;19752;5;13
93487;;1;5
93491;;1;5
93493;;1;5
93497;28424;3;9
93503;6246 49540 78692;4;11
93523;47136;5;13
93529;;1;5
93553;88292;1;5
93557;47866;2;7
93559;;1;5
93563;;1;5
93581;41232 75210;7;17
93601;;1;5
93607;;1;5
93629;68668;1;5
93637;;1;5
93683;16936 49378;3;9
93701;33862;2;7
93703;;1;5
93719;66768;1;5
93739;;1;5
93761;4406;2;7
93763;;1;5
93787;;1;5
93809;16214;2;7
93811;;1;5
93827;;1;5
93851;67296;1;5
93871;47988;4;11
93887;;1;5
93889;37838;2;7
93893;;1;5
93901;2842 37120 82322;3;9
93911;31868 75914;3;9
93913;;1;5
93923;;1;5
93937;84808;1;5
93941;;1;5
93949;;1;5
93967;;1;5
93971;;1;5
93979;;1;5
93983;;1;5
93997;;1;5
94007;36940;3;9
94009;32264;3;9
94033;;1;5
94049;;1;5
94057;;1;5
94063;61900;3;9
94079;;1;5
94099;90948;1;5
94109;;1;5
94111;;1;5
94117;;1;5
94121;;1;5
94151;;1;5
94153;38284;3;9
94169;;1;5
94201;74140;1;5
94207;34400 43004 66258;6;15
94219;;1;5
94229;;1;5
94253;;1;5
94261;;1;5
94273;;1;5
94291;36338;2;7
94307;;1;5
94309;;1;5
94321;;1;5
94327;;1;5
94331;;1;5
94343;68502;1;5
94349;;1;5
94351;38440 60508;3;9
94379;;1;5
94397;60976;3;9
94399;25088;3;9
94421;;1;5
94427;64562 79744;1;5
94433;;1;5
94439;73374;1;5
94441;;1;5
94447;;1;5
94463;;1;5
94477;;1;5
94483;;1;5
94513;40062;2;7
94529;;1;5
94531;;1;5
94541;1266;2;7
94543;;1;5
94547;;1;5
94559;;1;5
94561;84244;1;5
94573;16246 93778;2;7
94583;;1;5
94597;;1;5
94603;48042;2;7
94613;6584 54528;5;13
94621;;1;5
94649;;1;5
94651;;1;5
94687;8186 61760;3;9
94693;11636 54754 76326 80650 84726;4;11
94709;;1;5
94723;;1;5
94727;;1;5
94747;;1;5
94771;24588;4;11
94777;71574;1;5
94781;;1;5
94789;17172;4;11
94793;9292;3;9
94811;31672;3;9
94819;;1;5
94823;;1;5
94837;;1;5
94841;;1;5
94847;;1;5
94849;;1;5
94873;3048;5;13
94889;;1;5
94903;83672;1;5
94907;;1;5
94933;;1;5
94949;39296;3;9
94951;34832;3;9
94961;;1;5
94993;;1;5
94999;59824;3;9
95003;28738;2;7
95009;;1;5
95021;33582;2;7
95027;37958;2;7
95063;;1;5
95071;;1;5
95083;62166;2;7
95087;46656;5;13
95089;;1;5
95093;;1;5
95101;58922;2;7
95107;;1;5
95111;;1;5
95131;9250;2;7
95143;14914 20534;2;7
95153;;1;5
95177;;1;5
95189;;1;5
95191;;1;5
95203;;1;5
95213;5142;2;7
95219;;1;5
95231;;1;5
95233;48630;2;7
95239;;1;5
95257;;1;5
95261;;1;5
95267;13262;2;7
95273;36096;5;13
95279;42948;4;11
95287;;1;5
95311;;1;5
95317;67094;1;5
95327;;1;5
95339;;1;5
95369;2876 36264;5;13
95383;;1;5
95393;47990;2;7
95401;;1;5
95413;;1;5
95419;;1;5
95429;;1;5
95441;;1;5
95443;;1;5
95461;;1;5
95467;75742;1;5
95471;;1;5
95479;;1;5
95483;;1;5
95507;;1;5
95527;56652 77340;4;11
95531;;1;5
95539;;1;5
95549;72316;1;5
95561;;1;5
95569;45696;5;13
95581;61616;3;9
95597;;1;5
95603;;1;5
95617;;1;5
95621;;1;5
95629;;1;5
95633;;1;5
95651;;1;5
95701;;1;5
95707;;1;5
95713;79458;1;5
95717;;1;5
95723;;1;5
95731;;1;5
95737;;1;5
95747;52938;2;7
95773;;1;5
95783;;1;5
95789;;1;5
95791;9860;3;9
95801;;1;5
95803;72636;1;5
95813;;1;5
95819;;1;5
95857;5950;2;7
95869;;1;5
95873;5104;3;9
95881;4128;5;13
95891;;1;5
95911;;1;5
95917;;1;5
95923;;1;5
95929;20302;2;7
95947;79466;1;5
95957;71064;1;5
95959;80870;1;5
95971;4766 78906;2;7
95987;66550;1;5
95989;;1;5
96001;;1;5
96013;;1;5
96017;;1;5
96043;;1;5
96053;87054;1;5
96059;42784;3;9
96079;;1;5
96097;67326;1;5
96137;;1;5
96149;74036;1;5
96157;;1;5
96167;;1;5
96179;;1;5
96181;87996;1;5
96199;;1;5
96211;;1;5
96221;;1;5
96223;;1;5
96233;;1;5
96259;;1;5
96263;;1;5
96269;24894;2;7
96281;;1;5
96289;;1;5
96293;19050 57188;4;11
96323;;1;5
96329;;1;5
96331;4904;3;9
96337;10036;3;9
96353;;1;5
96377;;1;5
96401;5198 10272;5;13
96419;;1;5
96431;;1;5
96443;;1;5
96451;49078;2;7
96457;;1;5
96461;;1;5
96469;876;4;11
96479;5078;2;7
96487;;1;5
96493;41406;2;7
96497;;1;5
96517;;1;5
96527;;1;5
96553;;1;5
96557;;1;5
96581;;1;5
96587;;1;5
96589;;1;5
96601;;1;5
96643;;1;5
96661;;1;5
96667;;1;5
96671;11882;2;7
96697;;1;5
96703;;1;5
96731;;1;5
96737;;1;5
96739;21590;2;7
96749;;1;5
96757;22616 74908;3;9
96763;25766 51896;3;9
96769;;1;5
96779;49040;3;9
96787;;1;5
96797;;1;5
96799;;1;5
96821;;1;5
96823;;1;5
96827;;1;5
96847;;1;5
96851;;1;5
96857;;1;5
96893;;1;5
96907;;1;5
96911;484 79012;3;9
96931;;1;5
96953;32630;2;7
96959;35794;2;7
96973;;1;5
96979;;1;5
96989;10486 27024;5;13
96997;;1;5
97001;;1;5
97003;;1;5
97007;;1;5
97021;27080;3;9
97039;74476;1;5
97073;;1;5
97081;8092;3;9
97103;;1;5
97117;10772;3;9
97127;;1;5
97151;41202;2;7
97157;;1;5
97159;;1;5
97169;45592 69988;3;9
97171;;1;5
97177;;1;5
97187;;1;5
97213;;1;5
97231;24364;3;9
97241;;1;5
97259;;1;5
97283;;1;5
97301;;1;5
97303;;1;5
97327;;1;5
97367;;1;5
97369;;1;5
97373;;1;5
97379;18386;2;7
97381;;1;5
97387;92446;1;5
97397;;1;5
97423;;1;5
97429;;1;5
97441;4296;5;13
97453;26064;5;13
97459;29422 86962;2;7
97463;;1;5
97499;;1;5
97501;60712;3;9
97511;;1;5
97523;92600;1;5
97547;;1;5
97549;17720;3;9
97553;;1;5
97561;;1;5
97571;29018 29472;5;13
97577;;1;5
97579;88648;1;5
97583;;1;5
97607;;1;5
97609;;1;5
97613;;1;5
97649;63832;3;9
97651;;1;5
97673;;1;5
97687;16216;3;9
97711;49978;2;7
97729;12798;2;7
97771;;1;5
97777;43490;2;7
97787;;1;5
97789;77588;1;5
97813;44416 52660 86738;3;9
97829;;1;5
97841;32338;2;7
97843;4966 28218 53796;4;11
97847;;1;5
97849;86950;1;5
97859;;1;5
97861;;1;5
97871;;1;5
97879;70112;1;5
97883;;1;5
97919;85956;1;5
97927;;1;5
97931;;1;5
97943;;1;5
97961;;1;5
97967;44804 60196 74646;4;11
97973;;1;5
97987;;1;5
98009;4372 73404;4;11
98011;51192;5;13
98017;;1;5
98041;;1;5
98047;25946;2;7
98057;;1;5
98081;79600 81916;1;5
98101;68136;1;5
98123;6370;2;7
98129;75438 96294;1;5
98143;;1;5
98179;7926 36902;2;7
98207;37590;2;7
98213;9450;2;7
98221;91482;1;5
98227;65348;3;9
98251;;1;5
98257;35504;3;9
98269;;1;5
98297;18504;5;13
98299;;1;5
98317;;1;5
98321;;1;5
98323;;1;5
98327;28704 64666;5;13
98347;29560;3;9
98369;78144 95782;1;5
98377;19806;2;7
98387;;1;5
98389;96808;1;5
98407;;1;5
98411;20250;2;7
98419;;1;5
98429;;1;5
98443;;1;5
98453;70614;1;5
98459;;1;5
98467;;1;5
98473;;1;5
98479;;1;5
98491;;1;5
98507;49226;2;7
98519;;1;5
98533;;1;5
98543;;1;5
98561;;1;5
98563;82360;1;5
98573;;1;5
98597;;1;5
98621;56342 69528;5;13
98627;90018;1;5
98639;79038;1;5
98641;;1;5
98663;54378;2;7
98669;;1;5
98689;23468;3;9
98711;;1;5
98713;75928;1;5
98717;16684;3;9
98729;;1;5
98731;11378;2;7
98737;17986 88220;2;7
98773;;1;5
98779;;1;5
98801;82410;1;5
98807;;1;5
98809;;1;5
98837;;1;5
98849;68656;1;5
98867;32144;3;9
98869;;1;5
98873;;1;5
98887;70820;1;5
98893;;1;5
98897;78888;1;5
98899;;1;5
98909;;1;5
98911;;1;5
98927;;1;5
98929;21258;2;7
98939;78082;1;5
98947;;1;5
98953;;1;5
98963;61262;2;7
98981;;1;5
98993;61276 73242 89072;4;11
98999;33748 45676;3;9
99013;;1;5
99017;29506;2;7
99023;;1;5
99041;;1;5
99053;91538;1;5
99079;71480;1;5
99083;39804;4;11
99089;;1;5
99103;;1;5
99109;;1;5
99119;37732;3;9
99131;;1;5
99133;37794 45130;2;7
99137;40648;3;9
99139;47650;2;7
99149;75872;1;5
99173;;1;5
99181;31466 46058 95334;2;7
99191;62926;2;7
99223;;1;5
99233;;1;5
99241;93830;1;5
99251;;1;5
99257;;1;5
99259;46926 63850;2;7
99277;;1;5
99289;;1;5
99317;80492;1;5
99347;;1;5
99349;;1;5
99367;;1;5
99371;20126 75258;2;7
99377;35986;2;7
99391;;1;5
99397;;1;5
99401;58386;2;7
99409;56938;2;7
99431;;1;5
99439;82900;1;5
99469;;1;5
99487;;1;5
99497;;1;5
99523;;1;5
99527;25618;2;7
99529;35392;3;9
99551;57862;2;7
99559;78548;1;5
99563;;1;5
99571;7728;5;13
99577;14690;2;7
99581;3924;4;11
99607;76746;1;5
99611;;1;5
99623;50158;2;7
99643;;1;5
99661;;1;5
99667;;1;5
99679;;1;5
99689;;1;5
99707;27874 46098 61250;2;7
99709;77554;1;5
99713;;1;5
99719;;1;5
99721;;1;5
99733;59136 83136;5;13
99761;;1;5
99767;;1;5
99787;;1;5
99793;67586;1;5
99809;7238 60674 90458;2;7
99817;;1;5
99823;;1;5
99829;;1;5
99833;;1;5
99839;33136;3;9
99859;93810;1;5
99871;11032;3;9
99877;;1;5
99881;28218;2;7
99901;;1;5
99907;11616;5;13
99923;;1;5
99929;19932 80178;4;11
99961;;1;5
99971;66200;3;9
99989;;1;5
99991;19908;4;11
100003;;1;5
100019;47922;2;7
100043;38278;2;7
100049;34656 39334;5;13
100057;;1;5
100069;16178 24466 75486;2;7
100103;;1;5
100109;;1;5
100129;64226;2;7
100151;;1;5
100153;90556;1;5
100169;;1;5
100183;43586 78582;2;7
100189;;1;5
100193;;1;5
100207;20204;3;9
100213;;1;5
100237;;1;5
100267;69768;1;5
100271;;1;5
100279;70698;1;5
100291;;1;5
100297;5094;2;7
100313;;1;5
100333;;1;5
100343;;1;5
100357;74592;1;5
100361;;1;5
100363;;1;5
100379;8838;2;7
100391;60714 83788;2;7
100393;25506;2;7
100403;58762;2;7
100411;;1;5
100417;;1;5
100447;;1;5
100459;;1;5
100469;;1;5
100483;;1;5
100493;;1;5
100501;42710;2;7
100511;;1;5
100517;97410;1;5
100519;;1;5
100523;;1;5
100537;;1;5
100547;;1;5
100549;;1;5
100559;67276;1;5
100591;;1;5
100609;;1;5
100613;34510;2;7
100621;;1;5
100649;;1;5
100669;81622;1;5
100673;;1;5
100693;;1;5
100699;;1;5
100703;;1;5
100733;18324;4;11
100741;;1;5
100747;6822;2;7
100769;;1;5
100787;71434;1;5
100799;57748;3;9
100801;;1;5
100811;95534;1;5
100823;67812;1;5
100829;;1;5
100847;;1;5
100853;;1;5
100907;85790;1;5
100913;;1;5
100927;;1;5
100931;73390;1;5
100937;;1;5
100943;;1;5
100957;;1;5
100981;60950 82214;2;7
100987;11626 65872;3;9
100999;;1;5
101009;61930 99714;2;7
101021;5360;3;9
101027;;1;5
101051;;1;5
101063;5006;2;7
101081;;1;5
101089;;1;5
101107;;1;5
101111;54352;3;9
101113;;1;5
101117;;1;5
101119;;1;5
101141;;1;5
101149;35988 40204;4;11
101159;17016;5;13
101161;92942;1;5
101173;27988;3;9
101183;;1;5
101197;63342;2;7
101203;;1;5
101207;;1;5
101209;;1;5
101221;;1;5
101267;;1;5
101273;;1;5
101279;60202;2;7
101281;;1;5
101287;30166 96894;2;7
101293;9848 40700 81458;3;9
101323;63392 82336;3;9
101333;;1;5
101341;40736 99748;3;9
101347;;1;5
101359;;1;5
101363;41424;5;13
101377;100148;1;5
101383;;1;5
101399;2576;3;9
101411;;1;5
101419;;1;5
101429;;1;5
101449;47784;5;13
101467;;1;5
101477;;1;5
101483;29446;2;7
101489;21018;2;7
101501;;1;5
101503;;1;5
101513;;1;5
101527;;1;5
101531;;1;5
101533;;1;5
101537;;1;5
101561;;1;5
101573;;1;5
101581;;1;5
101599;;1;5
101603;;1;5
101611;;1;5
101627;69826;1;5
101641;86454;1;5
101653;;1;5
101663;;1;5
101681;;1;5
101693;;1;5
101701;;1;5
101719;42766;2;7
101723;59500;3;9
101737;;1;5
101741;;1;5
101747;;1;5
101749;;1;5
101771;926;2;7
101789;78496;1;5
101797;;1;5
101807;;1;5
101833;;1;5
101837;;1;5
101839;;1;5
101863;;1;5
101869;45920 64450;3;9
101873;16090;2;7
101879;10882;2;7
101891;;1;5
101917;99210;1;5
101921;;1;5
101929;15456;5;13
101939;;1;5
101957;;1;5
101963;;1;5
101977;;1;5
101987;;1;5
101999;;1;5
102001;17034;2;7
102013;;1;5
102019;;1;5
102023;;1;5
102031;7670 48022 91156;2;7
102043;;1;5
102059;3866;2;7
102061;4196;3;9
102071;69048;1;5
102077;9582;2;7
102079;;1;5
102101;;1;5
102103;69694;1;5
102107;26872;3;9
102121;84376;1;5
102139;;1;5
102149;;1;5
102161;;1;5
102181;43774;2;7
102191;;1;5
102197;53652 73122 81660;4;11
102199;;1;5
102203;;1;5
102217;;1;5
102229;;1;5
102233;;1;5
102241;52844;3;9
102251;4506;2;7
102253;;1;5
102259;;1;5
102293;;1;5
102299;51832;3;9
102301;69824 74876 84130;1;5
102317;;1;5
102329;94480;1;5
102337;43698;2;7
102359;80178 101664;1;5
102367;;1;5
102397;;1;5
102407;;1;5
102409;40236 55896;5;13
102433;;1;5
102437;;1;5
102451;97630;1;5
102461;5920 11234 57232;3;9
102481;;1;5
102497;27876;4;11
102499;47718;2;7
102503;;1;5
102523;;1;5
102533;23746 30472;3;9
102539;52364;3;9
102547;13142;2;7
102551;67146;2;7
102559;6076 50092 54402 66162;4;11
102563;42802;2;7
102587;;1;5
102593;;1;5
102607;;1;5
102611;;1;5
102643;;1;5
102647;;1;5
102653;;1;5
102667;;1;5
102673;;1;5
102677;75076 82280 100636;1;5
102679;34276 52060;3;9
102701;37222;2;7
102761;;1;5
102763;;1;5
102769;37114;2;7
102793;;1;5
102797;23506;2;7
102811;;1;5
102829;;1;5
102841;;1;5
102859;;1;5
102871;23436;4;11
102877;;1;5
102881;82602;1;5
102911;66078;2;7
102913;;1;5
102929;;1;5
102931;;1;5
102953;;1;5
102967;;1;5
102983;;1;5
103001;;1;5
103007;;1;5
103043;32608 35002;3;9
103049;;1;5
103067;41686 59390;2;7
103069;;1;5
103079;;1;5
103087;;1;5
103091;35312;3;9
103093;3754 63354;2;7
103099;;1;5
103123;;1;5
103141;;1;5
103171;;1;5
103177;32048;3;9
103183;;1;5
103217;20462;2;7
103231;;1;5
103237;;1;5
103289;40724;3;9
103291;;1;5
103307;2196 76838;4;11
103319;;1;5
103333;;1;5
103349;;1;5
103357;;1;5
103387;;1;5
103391;32232 70522;5;13
103393;;1;5
103399;;1;5
103409;9754;2;7
103421;;1;5
103423;87274;1;5
103451;10330;2;7
103457;;1;5
103471;;1;5
103483;;1;5
103511;;1;5
103529;;1;5
103549;4340 101592;3;9
103553;26040;8;19
103561;;1;5
103567;;1;5
103573;21988;3;9
103577;49736;3;9
103583;91916;1;5
103591;;1;5
103613;;1;5
103619;63432;5;13
103643;;1;5
103651;97548;1;5
103657;70234;1;5
103669;71372;1;5
103681;;1;5
103687;30040;3;9
103699;;1;5
103703;15828;4;11
103723;64970;2;7
103769;84866;1;5
103787;;1;5
103801;;1;5
103811;;1;5
103813;;1;5
103837;94568;1;5
103841;;1;5
103843;;1;5
103867;;1;5
103889;49040;3;9
103903;13264 28396;3;9
103913;15372;4;11
103919;;1;5
103951;;1;5
103963;;1;5
103967;;1;5
103969;81844;1;5
103979;;1;5
103981;;1;5
103991;64864;3;9
103993;;1;5
103997;;1;5
104003;;1;5
104009;;1;5
104021;;1;5
104033;;1;5
104047;;1;5
104053;;1;5
104059;;1;5
104087;38216 58222;3;9
104089;;1;5
104107;2480 27770;3;9
104113;74914;1;5
104119;;1;5
104123;;1;5
104147;;1;5
104149;;1;5
104161;;1;5
104173;100072;1;5
104179;;1;5
104183;;1;5
104207;31972;3;9
104231;;1;5
104233;;1;5
104239;;1;5
104243;;1;5
104281;;1;5
104287;2746;2;7
104297;;1;5
104309;;1;5
104311;;1;5
104323;;1;5
104327;2062 101064;2;7
104347;;1;5
104369;47176;3;9
104381;;1;5
104383;;1;5
104393;;1;5
104399;;1;5
104417;;1;5
104459;;1;5
104471;;1;5
104473;;1;5
104479;;1;5
104491;;1;5
104513;26210;2;7
104527;;1;5
104537;;1;5
104543;72560;1;5
104549;59220 85542;4;11
104551;;1;5
104561;63396 101294;4;11
104579;;1;5
104593;51934;2;7
104597;;1;5
104623;;1;5
104639;;1;5
104651;84610;1;5
104659;70514;1;5
104677;;1;5
104681;45644 103920;3;9
104683;;1;5
104693;;1;5
104701;;1;5
104707;;1;5
104711;;1;5
104717;;1;5
104723;;1;5
104729;;1;5
104743;43412 83096;3;9
104759;;1;5
104761;;1;5
104773;86596 99554;1;5
104779;;1;5
104789;45076;3;9
104801;104630;1;5
104803;;1;5
104827;;1;5
104831;;1;5
104849;3940;3;9
104851;26834 61144;3;9
104869;;1;5
104879;;1;5
104891;15646;2;7
104911;;1;5
104917;88654;1;5
104933;;1;5
104947;;1;5
104953;;1;5
104959;47494 54314 98228;2;7
104971;;1;5
104987;;1;5
104999;101942;1;5
105019;7722 32924;4;11
105023;2464;3;9
105031;64430 92014;2;7
105037;;1;5
105071;59444;3;9
105097;;1;5
105107;35406;2;7
105137;;1;5
105143;31108 53652;4;11
105167;;1;5
105173;37586;2;7
105199;;1;5
105211;;1;5
105227;;1;5
105229;;1;5
105239;;1;5
105251;1810;2;7
105253;17410;2;7
105263;;1;5
105269;46000 47246;3;9
105277;;1;5
105319;30900;4;11
105323;;1;5
105331;;1;5
105337;;1;5
105341;8090 72196;3;9
105359;47212;3;9
105361;;1;5
105367;;1;5
105373;73538 84042;1;5
105379;;1;5
105389;;1;5
105397;;1;5
105401;;1;5
105407;;1;5
105437;87046;1;5
105449;;1;5
105467;;1;5
105491;9290;2;7
105499;82774;1;5
105503;;1;5
105509;;1;5
105517;100004;1;5
105527;;1;5
105529;;1;5
105533;;1;5
105541;;1;5
105557;;1;5
105563;94510;1;5
105601;;1;5
105607;;1;5
105613;42276;4;11
105619;34578;2;7
105649;8346 96104;2;7
105653;;1;5
105667;98044 102254;1;5
105673;;1;5
105683;;1;5
105691;;1;5
105701;70260;4;11
105727;;1;5
105733;50476;3;9
105751;;1;5
105761;;1;5
105767;;1;5
105769;52676;3;9
105817;31356;4;11
105829;4030;2;7
105863;100604;1;5
105871;;1;5
105883;;1;5
105899;;1;5
105907;;1;5
105913;;1;5
105929;;1;5
105943;15138;2;7
105953;75050;1;5
105967;68452;3;9
105971;77236;1;5
105977;;1;5
105983;21962 80106;2;7
105997;6364;3;9
106013;;1;5
106019;;1;5
106031;66274;2;7
106033;40324 75858;4;11
106087;;1;5
106103;;1;5
106109;;1;5
106121;;1;5
106123;;1;5
106129;25322;2;7
106163;73948;1;5
106181;41760;7;17
106187;;1;5
106189;99896;1;5
106207;;1;5
106213;31856;3;9
106217;92778;1;5
106219;11098;2;7
106243;;1;5
106261;68842;2;7
106273;;1;5
106277;48778;2;7
106279;;1;5
106291;104816;1;5
106297;;1;5
106303;;1;5
106307;;1;5
106319;;1;5
106321;5306;2;7
106331;;1;5
106349;;1;5
106357;;1;5
106363;;1;5
106367;;1;5
106373;;1;5
106391;51526;2;7
106397;;1;5
106411;;1;5
106417;;1;5
106427;71032;1;5
106433;68014;2;7
106441;34558;2;7
106451;;1;5
106453;48750;2;7
106487;;1;5
106501;;1;5
106531;644;3;9
106537;79948;1;5
106541;21672 27126;5;13
106543;61196;3;9
106591;;1;5
106619;;1;5
106621;;1;5
106627;52734 71030;2;7
106637;942;2;7
106649;;1;5
106657;;1;5
106661;44952;5;13
106663;78042;1;5
106669;;1;5
106681;;1;5
106693;100058;1;5
106699;;1;5
106703;;1;5
106721;;1;5
106727;2154;2;7
106739;;1;5
106747;44694;2;7
106751;;1;5
106753;;1;5
106759;;1;5
106781;26216 88302;5;13
106783;;1;5
106787;;1;5
106801;31494;2;7
106823;58896;5;13
106853;;1;5
106859;43818;2;7
106861;;1;5
106867;42324 101142;4;11
106871;76136;1;5
106877;102436;1;5
106903;;1;5
106907;25504;3;9
106921;;1;5
106937;;1;5
106949;;1;5
106957;;1;5
106961;;1;5
106963;25284;4;11
106979;;1;5
106993;;1;5
107021;;1;5
107033;23410 36958 100348;2;7
107053;;1;5
107057;;1;5
107069;;1;5
107071;;1;5
107077;;1;5
107089;;1;5
107099;;1;5
107101;;1;5
107119;;1;5
107123;;1;5
107137;;1;5
107171;;1;5
107183;;1;5
107197;;1;5
107201;72334;1;5
107209;77334;1;5
107227;;1;5
107243;;1;5
107251;;1;5
107269;;1;5
107273;63340;3;9
107279;66976;3;9
107309;;1;5
107323;;1;5
107339;26022;2;7
107347;46668;4;11
107351;16434 57384;5;13
107357;;1;5
107377;105502;1;5
107441;7532 82792;3;9
107449;;1;5
107453;27032 95736;3;9
107467;;1;5
107473;;1;5
107507;;1;5
107509;;1;5
107563;5140;3;9
107581;;1;5
107599;;1;5
107603;;1;5
107609;;1;5
107621;;1;5
107641;;1;5
107647;;1;5
107671;;1;5
107687;;1;5
107693;32112 40536;5;13
107699;;1;5
107713;;1;5
107717;;1;5
107719;28346;2;7
107741;;1;5
107747;;1;5
107761;;1;5
107773;48550;2;7
107777;;1;5
107791;;1;5
107827;32640;7;17
107837;68894;2;7
107839;;1;5
107843;41994;2;7
107857;44994;2;7
107867;228;4;11
107873;;1;5
107881;;1;5
107897;;1;5
107903;66474;2;7
107923;;1;5
107927;;1;5
107941;43588;3;9
107951;99054;1;5
107971;;1;5
107981;;1;5
107999;;1;5
108007;;1;5
108011;;1;5
108013;18192;5;13
108023;92;3;9
108037;85544;1;5
108041;;1;5
108061;;1;5
108079;;1;5
108089;17976;5;13
108107;54596;3;9
108109;1422;2;7
108127;101486;1;5
108131;;1;5
108139;97368;1;5
108161;;1;5
108179;9344 15048 56432 78964;5;13
108187;;1;5
108191;;1;5
108193;;1;5
108203;;1;5
108211;;1;5
108217;;1;5
108223;;1;5
108233;25788 106242;4;11
108247;;1;5
108263;;1;5
108271;95164;1;5
108287;;1;5
108289;;1;5
108293;94322;1;5
108301;;1;5
108343;5112 65692;5;13
108347;;1;5
108359;;1;5
108377;;1;5
108379;;1;5
108401;24420;4;11
108413;;1;5
108421;;1;5
108439;;1;5
108457;;1;5
108461;;1;5
108463;70264;3;9
108497;;1;5
108499;;1;5
108503;;1;5
108517;;1;5
108529;43500;4;11
108533;;1;5
108541;55212;4;11
108553;13040;3;9
108557;;1;5
108571;;1;5
108587;38200;3;9
108631;;1;5
108637;107960;1;5
108643;;1;5
108649;;1;5
108677;92316;1;5
108707;;1;5
108709;;1;5
108727;14904;5;13
108739;;1;5
108751;;1;5
108761;;1;5
108769;;1;5
108791;;1;5
108793;;1;5
108799;;1;5
108803;39686;2;7
108821;;1;5
108827;;1;5
108863;;1;5
108869;71218;2;7
108877;52498 79558 81346;2;7
108881;;1;5
108883;104802;1;5
108887;;1;5
108893;;1;5
108907;;1;5
108917;;1;5
108923;;1;5
108929;96972;1;5
108943;101612;1;5
108947;108054;1;5
108949;;1;5
108959;;1;5
108961;;1;5
108967;95214;1;5
108971;23538;2;7
108991;89370;1;5
109001;107758;1;5
109013;;1;5
109037;;1;5
109049;;1;5
109063;7394;2;7
109073;;1;5
109097;;1;5
109103;;1;5
109111;;1;5
109121;17890;2;7
109133;;1;5
109139;105694;1;5
109141;93912;1;5
109147;;1;5
109159;;1;5
109169;;1;5
109171;38166;2;7
109199;4710 53612;4;11
109201;;1;5
109211;8530 11054 22834;2;7
109229;52952;3;9
109253;;1;5
109267;;1;5
109279;;1;5
109297;;1;5
109303;;1;5
109313;;1;5
109321;34194;2;7
109331;79316;1;5
109357;;1;5
109363;;1;5
109367;;1;5
109379;87370 104946;1;5
109387;;1;5
109391;70548;4;11
109397;51292 71896;3;9
109423;102378;1;5
109433;378 91718;2;7
109441;;1;5
109451;;1;5
109453;;1;5
109469;77352;1;5
109471;;1;5
109481;78790;1;5
109507;;1;5
109517;6886;2;7
109519;;1;5
109537;49740;4;11
109541;;1;5
109547;6532;3;9
109567;78046;1;5
109579;;1;5
109583;;1;5
109589;69638;2;7
109597;;1;5
109609;;1;5
109619;;1;5
109621;;1;5
109639;;1;5
109661;;1;5
109663;65946;2;7
109673;;1;5
109717;53868;4;11
109721;;1;5
109741;;1;5
109751;;1;5
109789;10734 44536 44836 105520;5;13
109793;;1;5
109807;101278;1;5
109819;;1;5
109829;;1;5
109831;;1;5
109841;;1;5
109843;16464 25396 27844 84202;5;13
109847;;1;5
109849;7320;7;17
109859;;1;5
109873;;1;5
109883;1814 17376;5;13
109891;36552 56682 69590 103212;7;17
109897;63434;2;7
109903;;1;5
109913;;1;5
109919;;1;5
109937;;1;5
109943;;1;5
109961;11482 20320 89662;3;9
109987;;1;5
110017;17388;4;11
110023;;1;5
110039;;1;5
110051;;1;5
110059;;1;5
110063;;1;5
110069;;1;5
110083;;1;5
110119;;1;5
110129;;1;5
110161;;1;5
110183;74774;1;5
110221;;1;5
110233;;1;5
110237;;1;5
110251;93532;1;5
110261;;1;5
110269;;1;5
110273;;1;5
110281;;1;5
110291;;1;5
110311;208;3;9
110321;85274;1;5
110323;;1;5
110339;47530 96486;2;7
110359;;1;5
110419;;1;5
110431;;1;5
110437;;1;5
110441;51192;5;13
110459;3710;2;7
110477;;1;5
110479;;1;5
110491;;1;5
110501;;1;5
110503;62676;4;11
110527;;1;5
110533;;1;5
110543;;1;5
110557;;1;5
110563;;1;5
110567;98526;1;5
110569;28266;2;7
110573;;1;5
110581;54612;4;11
110587;;1;5
110597;21464 62800;3;9
110603;;1;5
110609;;1;5
110623;;1;5
110629;;1;5
110641;4888 56010;6;15
110647;;1;5
110651;1014;2;7
110681;;1;5
110711;84062;1;5
110729;;1;5
110731;62950;2;7
110749;1468 97596;3;9
110753;;1;5
110771;;1;5
110777;;1;5
110807;;1;5
110813;;1;5
110819;;1;5
110821;;1;5
110849;21082;2;7
110863;;1;5
110879;36144;5;13
110881;;1;5
110899;;1;5
110909;62656;3;9
110917;;1;5
110921;982;2;7
110923;;1;5
110927;20228;3;9
110933;;1;5
110939;;1;5
110947;;1;5
110951;4368 73080;11;25
110969;16002 32682;2;7
110977;78168;1;5
110989;;1;5
111029;41148;4;11
111031;;1;5
111043;36716;3;9
111049;23196;4;11
111053;;1;5
111091;80762;1;5
111103;;1;5
111109;;1;5
111119;;1;5
111121;;1;5
111127;70272;5;13
111143;101030;1;5
111149;63938;2;7
111187;40072;3;9
111191;65952;5;13
111211;90856 91364;1;5
111217;;1;5
111227;;1;5
111229;11880;7;17
111253;;1;5
111263;;1;5
111269;;1;5
111271;;1;5
111301;76736;1;5
111317;53612 62630;3;9
111323;11984;3;9
111337;62852;3;9
111341;16128;5;13
111347;;1;5
111373;48510;2;7
111409;;1;5
111427;;1;5
111431;;1;5
111439;;1;5
111443;30478;2;7
111467;;1;5
111487;;1;5
111491;;1;5
111493;52948 76408;3;9
111497;9298;2;7
111509;;1;5
111521;103258;1;5
111533;51236 83934;4;11
111539;9126;2;7
111577;;1;5
111581;57554;2;7
111593;36852;4;11
111599;93822;1;5
111611;;1;5
111623;17846 23894;2;7
111637;29720;3;9
111641;84974;1;5
111653;;1;5
111659;21694;2;7
111667;;1;5
111697;;1;5
111721;;1;5
111731;6628;3;9
111733;;1;5
111751;45020;3;9
111767;;1;5
111773;39146;2;7
111779;108944;1;5
111781;;1;5
111791;72206;2;7
111799;;1;5
111821;58304;3;9
111827;;1;5
111829;;1;5
111833;10466;2;7
111847;;1;5
111857;72000;7;17
111863;;1;5
111869;;1;5
111871;2272 80042 95570;3;9
111893;;1;5
111913;;1;5
111919;;1;5
111949;79676;1;5
111953;;1;5
111959;;1;5
111973;75756;1;5
111977;;1;5
111997;;1;5
112019;;1;5
112031;;1;5
112061;12676;3;9
112067;;1;5
112069;;1;5
112087;;1;5
112097;;1;5
112103;61690 64976;3;9
112111;;1;5
112121;25610;2;7
112129;;1;5
112139;72930;2;7
112153;70054 92810 94016;2;7
112163;106172;1;5
112181;;1;5
112199;;1;5
112207;16242;2;7
112213;46864;3;9
112223;;1;5
112237;95702;1;5
112241;;1;5
112247;;1;5
112249;;1;5
112253;;1;5
112261;;1;5
112279;;1;5
112289;;1;5
112291;67694 84726;2;7
112297;52326;2;7
112303;95342;1;5
112327;;1;5
112331;;1;5
112337;;1;5
112339;;1;5
112349;50000;3;9
112361;;1;5
112363;;1;5
112397;;1;5
112403;5076;4;11
112429;;1;5
112459;9196;3;9
112481;;1;5
112501;15914;2;7
112507;112090;1;5
112543;;1;5
112559;;1;5
112571;;1;5
112573;;1;5
112577;3494;2;7
112583;;1;5
112589;;1;5
112601;;1;5
112603;55336;3;9
112621;;1;5
112643;;1;5
112657;;1;5
112663;26386;2;7
112687;89142;1;5
112691;;1;5
112741;64536;5;13
112757;104228;1;5
112759;;1;5
112771;36858;2;7
112787;;1;5
112799;95388;1;5
112807;;1;5
112831;;1;5
112843;69238;2;7
112859;45844;3;9
112877;;1;5
112901;;1;5
112909;;1;5
112913;;1;5
112919;;1;5
112921;;1;5
112927;8244 60464;5;13
112939;;1;5
112951;;1;5
112967;;1;5
112979;;1;5
112997;;1;5
113011;16264 50498;3;9
113017;;1;5
113021;33222;2;7
113023;;1;5
113027;;1;5
113039;;1;5
113041;50206;2;7
113051;;1;5
113063;;1;5
113081;37524;4;11
113083;;1;5
113089;;1;5
113093;10128 55772;5;13
113111;;1;5
113117;51160;3;9
113123;;1;5
113131;109462;1;5
113143;;1;5
113147;106400;1;5
113149;;1;5
113153;32522;2;7
113159;109170;1;5
113161;56 97604;3;9
113167;82010;1;5
113171;45238;2;7
113173;;1;5
113177;71298;2;7
113189;;1;5
113209;;1;5
113213;8664;5;13
113227;102214;1;5
113233;;1;5
113279;35944 43818;5;13
113287;;1;5
113327;;1;5
113329;;1;5
113341;33174;2;7
113357;82990;1;5
113359;;1;5
113363;112358;1;5
113371;;1;5
113381;;1;5
113383;;1;5
113417;;1;5
113437;;1;5
113453;;1;5
113467;;1;5
113489;74418;2;7
113497;;1;5
113501;;1;5
113513;54046 107302;2;7
113537;;1;5
113539;;1;5
113557;14116;3;9
113567;47978 96526 109750;2;7
113591;;1;5
113621;;1;5
113623;;1;5
113647;63878;2;7
113657;;1;5
113683;;1;5
113717;;1;5
113719;;1;5
113723;;1;5
113731;;1;5
113749;30744;5;13
113759;55912;3;9
113761;;1;5
113777;7056;5;13
113779;30228 106276;4;11
113783;;1;5
113797;;1;5
113809;;1;5
113819;;1;5
113837;;1;5
113843;9000;7;17
113891;;1;5
113899;;1;5
113903;;1;5
113909;38626 47746;2;7
113921;84836 92504;1;5
113933;89306;1;5
113947;;1;5
113957;104874;1;5
113963;98934;1;5
113969;;1;5
113983;;1;5
113989;;1;5
114001;;1;5
114013;76624;1;5
114031;54094;2;7
114041;;1;5
114043;;1;5
114067;111702;1;5
114073;47532;4;11
114077;;1;5
114083;13778;2;7
114089;111510;1;5
114113;34556;3;9
114143;;1;5
114157;80870;1;5
114161;;1;5
114167;56298;2;7
114193;13372;3;9
114197;442 6540;4;11
114199;;1;5
114203;;1;5
114217;;1;5
114221;;1;5
114229;;1;5
114259;8968 25256;3;9
114269;;1;5
114277;10760;3;9
114281;53214;2;7
114299;;1;5
114311;;1;5
114319;101718;1;5
114329;21350;2;7
114343;;1;5
114371;;1;5
114377;;1;5
114407;;1;5
114419;7322 75494;2;7
114451;76848;1;5
114467;25848 58768 77798;5;13
114473;;1;5
114479;;1;5
114487;;1;5
114493;;1;5
114547;;1;5
114553;39136;3;9
114571;;1;5
114577;74394;2;7
114593;;1;5
114599;;1;5
114601;28428;4;11
114613;1204;3;9
114617;;1;5
114641;;1;5
114643;86220;1;5
114649;;1;5
114659;;1;5
114661;;1;5
114671;;1;5
114679;3352;3;9
114689;80346;1;5
114691;;1;5
114713;;1;5
114743;;1;5
114749;;1;5
114757;;1;5
114761;79682;1;5
114769;;1;5
114773;110016;1;5
114781;;1;5
114797;;1;5
114799;;1;5
114809;;1;5
114827;;1;5
114833;;1;5
114847;;1;5
114859;;1;5
114883;111794;1;5
114889;;1;5
114901;;1;5
114913;36978;2;7
114941;;1;5
114967;20296 56738;3;9
114973;;1;5
114997;;1;5
115001;;1;5
115013;;1;5
115019;;1;5
115021;;1;5
115057;43730;2;7
115061;;1;5
115067;;1;5
115079;47510;2;7
115099;107576;1;5
115117;26736 90962 110026;5;13
115123;;1;5
115127;;1;5
115133;;1;5
115151;;1;5
115153;;1;5
115163;27018;2;7
115183;;1;5
115201;2102;2;7
115211;;1;5
115223;;1;5
115237;;1;5
115249;80180;1;5
115259;72436;3;9
115279;;1;5
115301;;1;5
115303;;1;5
115309;;1;5
115319;17798;2;7
115321;55270;2;7
115327;53294;2;7
115331;;1;5
115337;;1;5
115343;;1;5
115361;96684;1;5
115363;;1;5
115399;;1;5
115421;91470;1;5
115429;8210 67428;4;11
115459;;1;5
115469;;1;5
115471;;1;5
115499;;1;5
115513;;1;5
115523;2716 104730 106142;3;9
115547;;1;5
115553;;1;5
115561;;1;5
115571;55160 77964;8;19
115589;;1;5
115597;35278;2;7
115601;65808 92354;5;13
115603;;1;5
115613;81582;1;5
115631;;1;5
115637;;1;5
115657;58588;3;9
115663;57460;3;9
115679;22886 74146;2;7
115693;;1;5
115727;36360 71962 101956 112830;7;17
115733;20874 32406 48246;2;7
115741;;1;5
115751;;1;5
115757;13798;2;7
115763;;1;5
115769;105852;1;5
115771;;1;5
115777;74748;4;11
115781;107692 110402;1;5
115783;;1;5
115793;;1;5
115807;;1;5
115811;;1;5
115823;;1;5
115831;;1;5
115837;;1;5
115849;;1;5
115853;;1;5
115859;;1;5
115861;50338;2;7
115873;103014;1;5
115877;75514;2;7
115879;;1;5
115883;64172 82972;3;9
115891;;1;5
115901;33582 68462 90922 95722;2;7
115903;;1;5
115931;67850;2;7
115933;;1;5
115963;;1;5
115979;;1;5
115981;;1;5
115987;;1;5
116009;11940;4;11
116027;;1;5
116041;;1;5
116047;19534;2;7
116089;;1;5
116099;;1;5
116101;44974;2;7
116107;;1;5
116113;;1;5
116131;61044;4;11
116141;;1;5
116159;;1;5
116167;;1;5
116177;114334;1;5
116189;;1;5
116191;;1;5
116201;94174 98064 103768;1;5
116239;37556;3;9
116243;;1;5
116257;64156;3;9
116269;51774;2;7
116273;;1;5
116279;;1;5
116293;80656;1;5
116329;;1;5
116341;14374;2;7
116351;47228;3;9
116359;73190;2;7
116371;;1;5
116381;94084;1;5
116387;67906 88582;2;7
116411;8456 52964;3;9
116423;74120;3;9
116437;;1;5
116443;;1;5
116447;10254;2;7
116461;35140;3;9
116471;96014;1;5
116483;;1;5
116491;44548;3;9
116507;;1;5
116531;;1;5
116533;;1;5
116537;73748;3;9
116539;107732;1;5
116549;;1;5
116579;;1;5
116593;;1;5
116639;;1;5
116657;;1;5
116663;74198;2;7
116681;;1;5
116687;;1;5
116689;;1;5
116707;;1;5
116719;59054;2;7
116731;25970;2;7
116741;98108;1;5
116747;6988;3;9
116789;;1;5
116791;;1;5
116797;;1;5
116803;101582 113508;1;5
116819;;1;5
116827;89778;1;5
116833;;1;5
116849;87596;1;5
116867;61806;2;7
116881;;1;5
116903;;1;5
116911;;1;5
116923;;1;5
116927;;1;5
116929;1800 17360;11;25
116933;;1;5
116953;;1;5
116959;80038;1;5
116969;;1;5
116981;24336;5;13
116989;25916;3;9
116993;;1;5
117017;;1;5
117023;;1;5
117037;114060;1;5
117041;67556;3;9
117043;75682 77948;3;9
117053;33738;2;7
117071;;1;5
117101;;1;5
117109;;1;5
117119;;1;5
117127;;1;5
117133;;1;5
117163;;1;5
117167;;1;5
117191;;1;5
117193;20492 30298 45654;4;11
117203;35176;3;9
117209;13246 109126;2;7
117223;;1;5
117239;;1;5
117241;;1;5
117251;;1;5
117259;;1;5
117269;5620 87976;3;9
117281;22040;3;9
117307;;1;5
117319;;1;5
117329;;1;5
117331;;1;5
117353;;1;5
117361;;1;5
117371;;1;5
117373;;1;5
117389;;1;5
117413;12592;3;9
117427;;1;5
117431;;1;5
117437;;1;5
117443;;1;5
117497;;1;5
117499;;1;5
117503;95122;1;5
117511;46772 70224;5;13
117517;;1;5
117529;87890;1;5
117539;;1;5
117541;;1;5
117563;;1;5
117571;;1;5
117577;2500;3;9
117617;;1;5
117619;;1;5
117643;;1;5
117659;;1;5
117671;;1;5
117673;;1;5
117679;;1;5
117701;84642;1;5
117703;;1;5
117709;42348;4;11
117721;30816;5;13
117727;;1;5
117731;;1;5
117751;57476;3;9
117757;117172;1;5
117763;;1;5
117773;;1;5
117779;29352;5;13
117787;74840;3;9
117797;99994;1;5
117809;48516;4;11
117811;75534;2;7
117833;;1;5
117839;114082;1;5
117841;29664 93178;5;13
117851;94960;1;5
117877;;1;5
117881;;1;5
117883;;1;5
117889;2578 20376;5;13
117899;;1;5
117911;;1;5
117917;;1;5
117937;;1;5
117959;;1;5
117973;;1;5
117977;23956 75672;5;13
117979;;1;5
117989;115206;1;5
117991;;1;5
118033;;1;5
118037;;1;5
118043;;1;5
118051;;1;5
118057;;1;5
118061;;1;5
118081;65718;2;7
118093;46176;5;13
118127;;1;5
118147;;1;5
118163;29176;3;9
118169;;1;5
118171;81628;1;5
118189;;1;5
118211;25000 88898;3;9
118213;7718;2;7
118219;;1;5
118247;;1;5
118249;;1;5
118253;;1;5
118259;;1;5
118273;;1;5
118277;102862;1;5
118297;61234 109596;2;7
118343;;1;5
118361;;1;5
118369;;1;5
118373;532 96636;4;11
118387;100604;1;5
118399;;1;5
118409;;1;5
118411;;1;5
118423;;1;5
118429;47652 67060;4;11
118453;;1;5
118457;;1;5
118463;;1;5
118471;;1;5
118493;;1;5
118529;;1;5
118543;108418;1;5
118549;27664;3;9
118571;78168;5;13
118583;3802 10094 44366;2;7
118589;71386;2;7
118603;;1;5
118619;;1;5
118621;632;3;9
118633;;1;5
118661;;1;5
118669;;1;5
118673;12436 17116;3;9
118681;17974;2;7
118687;;1;5
118691;111688;1;5
118709;;1;5
118717;25356;4;11
118739;;1;5
118747;;1;5
118751;32080 63290;3;9
118757;;1;5
118787;;1;5
118799;;1;5
118801;21354;2;7
118819;;1;5
118831;42392;3;9
118843;84326;1;5
118861;;1;5
118873;85570;1;5
118891;90080 107546;1;5
118897;;1;5
118901;49638;2;7
118903;;1;5
118907;;1;5
118913;11306;2;7
118927;;1;5
118931;;1;5
118967;65950;2;7
118973;;1;5
119027;;1;5
119033;;1;5
119039;114964;1;5
119047;;1;5
119057;;1;5
119069;;1;5
119083;;1;5
119087;;1;5
119089;82490 108602;1;5
119099;;1;5
119101;51052;3;9
119107;68024;3;9
119129;;1;5
119131;78930;2;7
119159;;1;5
119173;;1;5
119179;;1;5
119183;52450;2;7
119191;;1;5
119227;;1;5
119233;46446;2;7
119237;108938;1;5
119243;51928 77960;3;9
119267;;1;5
119291;;1;5
119293;;1;5
119297;;1;5
119299;24840;7;17
119311;;1;5
119321;;1;5
119359;;1;5
119363;;1;5
119389;;1;5
119417;;1;5
119419;;1;5
119429;;1;5
119447;106476;1;5
119489;41946;2;7
119503;;1;5
119513;;1;5
119533;;1;5
119549;110702;1;5
119551;14404 81806;3;9
119557;8046 80864;5;13
119563;;1;5
119569;23872 97728;5;13
119591;;1;5
119611;32270;2;7
119617;;1;5
119627;91586;1;5
119633;68758;2;7
119653;;1;5
119657;;1;5
119659;;1;5
119671;;1;5
119677;;1;5
119687;;1;5
119689;104080;1;5
119699;;1;5
119701;;1;5
119723;;1;5
119737;;1;5
119747;110162 110832;1;5
119759;50058;2;7
119771;;1;5
119773;;1;5
119783;;1;5
119797;7888;3;9
119809;52378 61338;2;7
119813;117864;1;5
119827;30096;5;13
119831;41140 73324;3;9
119839;113104;1;5
119849;;1;5
119851;114072 115872;1;5
119869;28316;3;9
119881;70360;3;9
119891;;1;5
119921;;1;5
119923;18482;2;7
119929;;1;5
119953;;1;5
119963;89050;1;5
119971;;1;5
119981;103232;1;5
119983;;1;5
119993;;1;5
120011;;1;5
120017;105656;1;5
120041;;1;5
120047;;1;5
120049;;1;5
120067;;1;5
120077;;1;5
120079;101488;1;5
120091;;1;5
120097;91956;1;5
120103;18716;3;9
120121;;1;5
120157;;1;5
120163;;1;5
120167;;1;5
120181;89056;1;5
120193;;1;5
120199;80802;1;5
120209;;1;5
120223;30824;3;9
120233;;1;5
120247;;1;5
120277;109084;1;5
120283;;1;5
120293;;1;5
120299;84806;1;5
120319;;1;5
120331;;1;5
120349;;1;5
120371;22042;2;7
120383;;1;5
120391;81056;1;5
120397;;1;5
120401;38232;5;13
120413;;1;5
120427;85236;1;5
120431;;1;5
120473;;1;5
120503;;1;5
120511;45022;2;7
120539;;1;5
120551;;1;5
120557;42760 93110 95380 101758;3;9
120563;24908 28030;3;9
120569;;1;5
120577;;1;5
120587;;1;5
120607;;1;5
120619;11082 103762;2;7
120623;;1;5
120641;33002;2;7
120647;;1;5
120661;;1;5
120671;83348 96502;1;5
120677;56234;2;7
120689;;1;5
120691;;1;5
120709;36676 93656;3;9
120713;;1;5
120721;107242;1;5
120737;;1;5
120739;;1;5
120749;;1;5
120763;83084;1;5
120767;;1;5
120779;95032;1;5
120811;21984 38614;5;13
120817;;1;5
120823;;1;5
120829;;1;5
120833;;1;5
120847;15184;3;9
120851;56944 102194;3;9
120863;10052 11960 65992;3;9
120871;2718;2;7
120877;;1;5
120889;;1;5
120899;;1;5
120907;;1;5
120917;;1;5
120919;11670;2;7
120929;10796;3;9
120937;;1;5
120941;79310;2;7
120943;64388;3;9
120947;;1;5
120977;;1;5
120997;85756;1;5
121001;;1;5
121007;;1;5
121013;44516 66748;3;9
121019;;1;5
121021;;1;5
121039;26596 28256;3;9
121061;7070;2;7
121063;;1;5
121067;;1;5
121081;;1;5
121123;;1;5
121139;;1;5
121151;50702;2;7
121157;;1;5
121169;;1;5
121171;;1;5
121181;;1;5
121189;;1;5
121229;72754;2;7
121259;;1;5
121267;;1;5
121271;;1;5
121283;14272;3;9
121291;30420;4;11
121309;;1;5
121313;111074;1;5
121321;;1;5
121327;;1;5
121333;;1;5
121343;;1;5
121349;53586;2;7
121351;21502 66964 85412;3;9
121357;;1;5
121367;;1;5
121369;;1;5
121379;101526;1;5
121403;;1;5
121421;59356;3;9
121439;94530 112366;1;5
121441;;1;5
121447;;1;5
121453;55670;2;7
121469;;1;5
121487;;1;5
121493;;1;5
121501;40028;3;9
121507;;1;5
121523;;1;5
121531;;1;5
121547;39854;2;7
121553;67636;3;9
121559;5220;4;11
121571;;1;5
121577;59886 105910 119392;2;7
121579;;1;5
121591;64468;3;9
121607;;1;5
121609;102524;1;5
121621;;1;5
121631;;1;5
121633;;1;5
121637;;1;5
121661;;1;5
121687;67582 112442;2;7
121697;71260;3;9
121711;41570;2;7
121721;41366;2;7
121727;52116;4;11
121763;47652;4;11
121787;;1;5
121789;;1;5
121843;69784 74974;3;9
121853;93776;1;5
121867;;1;5
121883;109744;1;5
121889;33754;2;7
121909;37084;3;9
121921;92492;1;5
121931;;1;5
121937;16850;2;7
121949;75334;2;7
121951;;1;5
121963;74292;4;11
121967;54558;2;7
121993;94976;1;5
121997;;1;5
122011;;1;5
122021;;1;5
122027;70398 98138;2;7
122029;120002;1;5
122033;44552 45568;3;9
122039;114622;1;5
122041;;1;5
122051;;1;5
122053;;1;5
122069;92738;1;5
122081;26996;3;9
122099;;1;5
122117;77358;2;7
122131;116696;1;5
122147;3614;2;7
122149;56798;2;7
122167;;1;5
122173;99270 119990;1;5
122201;;1;5
122203;;1;5
122207;;1;5
122209;;1;5
122219;;1;5
122231;;1;5
122251;;1;5
122263;60202;2;7
122267;;1;5
122273;73210;2;7
122279;;1;5
122299;79982;2;7
122321;;1;5
122323;44586 98710;2;7
122327;73154 97096;3;9
122347;65966;2;7
122363;;1;5
122387;;1;5
122389;22564;3;9
122393;;1;5
122399;;1;5
122401;;1;5
122443;92066;1;5
122449;;1;5
122453;;1;5
122471;;1;5
122477;;1;5
122489;;1;5
122497;;1;5
122501;;1;5
122503;;1;5
122509;;1;5
122527;65728 84852;5;13
122533;;1;5
122557;;1;5
122561;;1;5
122579;;1;5
122597;88680;1;5
122599;;1;5
122609;84608;1;5
122611;;1;5
122651;;1;5
122653;;1;5
122663;7686;2;7
122693;;1;5
122701;;1;5
122719;;1;5
122741;;1;5
122743;;1;5
122753;94382;1;5
122761;111556;1;5
122777;;1;5
122789;18110 95232;7;17
122819;;1;5
122827;;1;5
122833;;1;5
122839;;1;5
122849;7490;2;7
122861;93864;1;5
122867;15560 25246 81828;7;17
122869;;1;5
122887;62414;2;7
122891;;1;5
122921;119522;1;5
122929;45280;3;9
122939;;1;5
122953;;1;5
122957;112732;1;5
122963;;1;5
122971;;1;5
123001;32790;2;7
123007;17904 52064 98012;5;13
123017;;1;5
123031;16840;3;9
123049;98590;1;5
123059;;1;5
123077;98880;1;5
123083;2114 21760;3;9
123091;;1;5
123113;97494;1;5
123121;13852;3;9
123127;;1;5
123143;68;3;9
123169;;1;5
123191;;1;5
123203;89348;1;5
123209;888;5;13
123217;56820 77354;4;11
123229;57342;2;7
123239;91842;1;5
123259;39484;3;9
123269;;1;5
123289;;1;5
123307;;1;5
123311;;1;5
123323;;1;5
123341;;1;5
123373;54360;7;17
123377;;1;5
123379;;1;5
123397;;1;5
123401;;1;5
123407;;1;5
123419;95916;1;5
123427;;1;5
123433;108024;1;5
123439;;1;5
123449;2240 30828;9;21
123457;;1;5
123479;7020;4;11
123491;;1;5
123493;96034;1;5
123499;82350;1;5
123503;;1;5
123517;95080;1;5
123527;85482;1;5
123547;63708;4;11
123551;122184;1;5
123553;;1;5
123581;30144;5;13
123583;;1;5
123593;;1;5
123601;;1;5
123619;;1;5
123631;;1;5
123637;8240;3;9
123653;;1;5
123661;;1;5
123667;43336;3;9
123677;;1;5
123701;9828;4;11
123707;;1;5
123719;;1;5
123727;;1;5
123731;;1;5
123733;;1;5
123737;;1;5
123757;;1;5
123787;;1;5
123791;16456;3;9
123803;;1;5
123817;82146 87218;2;7
123821;;1;5
123829;24132;4;11
123833;11122 117740;2;7
123853;;1;5
123863;;1;5
123887;60502;2;7
123911;;1;5
123923;;1;5
123931;;1;5
123941;;1;5
123953;;1;5
123973;6494;2;7
123979;;1;5
123983;31546;2;7
123989;;1;5
123997;8286;2;7
124001;39838 53080 107046;3;9
124021;;1;5
124067;;1;5
124087;102672;1;5
124097;;1;5
124121;104586;1;5
124123;68720;3;9
124133;11520 61114;7;17
124139;;1;5
124147;;1;5
124153;80680;3;9
124171;;1;5
124181;22012;3;9
124183;;1;5
124193;;1;5
124199;;1;5
124213;32790 46086 47798;2;7
124231;;1;5
124247;;1;5
124249;;1;5
124277;;1;5
124291;;1;5
124297;;1;5
124301;;1;5
124303;47342 53098 90778;2;7
124309;;1;5
124337;7994;2;7
124339;;1;5
124343;;1;5
124349;;1;5
124351;;1;5
124363;;1;5
124367;39430;2;7
124427;;1;5
124429;85880 121012;1;5
124433;46242;2;7
124447;8290 100352;2;7
124459;50222 106024;2;7
124471;;1;5
124477;;1;5
124489;;1;5
124493;;1;5
124513;17448;5;13
124529;;1;5
124541;;1;5
124543;;1;5
124561;;1;5
124567;;1;5
124577;104176;1;5
124601;4384 12572;3;9
124633;43468;3;9
124643;109530;1;5
124669;;1;5
124673;6992 67036;3;9
124679;1054 36452;3;9
124693;;1;5
124699;84012 111596;1;5
124703;;1;5
124717;;1;5
124721;;1;5
124739;47150;2;7
124753;26222 77868;4;11
124759;;1;5
124769;;1;5
124771;;1;5
124777;35822;2;7
124781;;1;5
124783;;1;5
124793;;1;5
124799;103524;1;5
124819;;1;5
124823;;1;5
124847;91818;1;5
124853;22512;5;13
124897;;1;5
124907;;1;5
124909;;1;5
124919;;1;5
124951;;1;5
124979;60664;3;9
124981;;1;5
124987;80428;3;9
124991;;1;5
125003;38162;2;7
125017;;1;5
125029;107280;1;5
125053;116652;1;5
125063;;1;5
125093;43456 63292;3;9
125101;34478;2;7
125107;38912;3;9
125113;109642;1;5
125117;87028;1;5
125119;55492;3;9
125131;;1;5
125141;;1;5
125149;81584 103320;11;25
125183;;1;5
125197;;1;5
125201;;1;5
125207;;1;5
125219;;1;5
125221;;1;5
125231;14326;2;7
125243;10836;4;11
125261;85134 91010;1;5
125269;;1;5
125287;29764;3;9
125299;23566;2;7
125303;;1;5
125311;30618;2;7
125329;;1;5
125339;109700;1;5
125353;;1;5
125371;9194;2;7
125383;57004 108824;3;9
125387;62684;3;9
125399;89106;1;5
125407;;1;5
125423;;1;5
125429;;1;5
125441;;1;5
125453;;1;5
125471;;1;5
125497;91026;1;5
125507;30208;3;9
125509;;1;5
125527;;1;5
125539;;1;5
125551;9146;2;7
125591;78626 110420;2;7
125597;;1;5
125617;;1;5
125621;;1;5
125627;48158 93072;5;13
125639;26818;2;7
125641;49592;3;9
125651;;1;5
125659;;1;5
125669;88398;1;5
125683;;1;5
125687;23478;2;7
125693;;1;5
125707;;1;5
125711;;1;5
125717;1348;3;9
125731;;1;5
125737;;1;5
125743;;1;5
125753;;1;5
125777;;1;5
125789;21296;3;9
125791;;1;5
125803;;1;5
125813;;1;5
125821;;1;5
125863;;1;5
125887;;1;5
125897;;1;5
125899;;1;5
125921;32516;3;9
125927;86088 92020 96554 105006;1;5
125929;154;2;7
125933;;1;5
125941;;1;5
125959;48178;2;7
125963;118924;1;5
126001;15556 88508 109482;3;9
126011;14040;7;17
126013;54564;4;11
126019;45714;2;7
126023;1454;2;7
126031;;1;5
126037;;1;5
126041;;1;5
126047;26916;4;11
126067;;1;5
126079;;1;5
126097;;1;5
126107;112674;1;5
126127;;1;5
126131;65284;3;9
126143;;1;5
126151;37820;3;9
126173;;1;5
126199;;1;5
126211;;1;5
126223;;1;5
126227;;1;5
126229;;1;5
126233;93554;1;5
126241;79910;2;7
126257;;1;5
126271;;1;5
126307;;1;5
126311;;1;5
126317;;1;5
126323;122796;1;5
126337;;1;5
126341;;1;5
126349;;1;5
126359;;1;5
126397;63166;2;7
126421;;1;5
126433;;1;5
126443;16828 97662;4;11
126457;;1;5
126461;29328;5;13
126473;79130;2;7
126481;;1;5
126487;;1;5
126491;;1;5
126493;84202;2;7
126499;;1;5
126517;88968;1;5
126541;;1;5
126547;98504;1;5
126551;76202 95642;2;7
126583;;1;5
126601;118958;1;5
126611;34160;3;9
126613;;1;5
126631;;1;5
126641;;1;5
126653;9110;2;7
126683;65298;2;7
126691;;1;5
126703;;1;5
126713;14188;3;9
126719;54210;2;7
126733;;1;5
126739;55354;2;7
126743;;1;5
126751;18436;3;9
126757;;1;5
126761;;1;5
126781;;1;5
126823;;1;5
126827;90146;1;5
126839;38966 89650;2;7
126851;85582;1;5
126857;;1;5
126859;;1;5
126913;22046;2;7
126923;;1;5
126943;;1;5
126949;56498;2;7
126961;;1;5
126967;;1;5
126989;34232;3;9
127031;79244;3;9
127033;;1;5
127037;;1;5
127051;;1;5
127079;;1;5
127081;82120;3;9
127103;;1;5
127123;;1;5
127133;;1;5
127139;27826;2;7
127157;;1;5
127163;;1;5
127189;122526;1;5
127207;;1;5
127217;;1;5
127219;124420;1;5
127241;90112;1;5
127247;26164 113554 123032 124714;3;9
127249;;1;5
127261;;1;5
127271;;1;5
127277;;1;5
127289;;1;5
127291;;1;5
127297;116648;1;5
127301;82372;3;9
127321;13226 49442 78550;2;7
127331;;1;5
127343;;1;5
127363;53124 97574;4;11
127373;;1;5
127399;;1;5
127403;25670 69494;2;7
127423;;1;5
127447;;1;5
127453;;1;5
127481;;1;5
127487;;1;5
127493;;1;5
127507;;1;5
127529;;1;5
127541;66920;3;9
127549;;1;5
127579;34900 75738;4;11
127583;;1;5
127591;;1;5
127597;;1;5
127601;;1;5
127607;;1;5
127609;;1;5
127637;;1;5
127643;82408;3;9
127649;2060;3;9
127657;38288 116706;3;9
127663;;1;5
127669;;1;5
127679;;1;5
127681;88036;1;5
127691;;1;5
127703;20132;3;9
127709;;1;5
127711;;1;5
127717;30402 104872;2;7
127727;;1;5
127733;;1;5
127739;;1;5
127747;;1;5
127763;58038;2;7
127781;111784;1;5
127807;;1;5
127817;;1;5
127819;;1;5
127837;67312;3;9
127843;36890;2;7
127849;;1;5
127859;53852;3;9
127867;;1;5
127873;;1;5
127877;59210;2;7
127913;50058 70442;2;7
127921;103030;1;5
127931;;1;5
127951;52338 110040;2;7
127973;;1;5
127979;79414;2;7
127997;;1;5
128021;;1;5
128033;;1;5
128047;;1;5
128053;;1;5
128099;;1;5
128111;;1;5
128113;;1;5
128119;;1;5
128147;113704;1;5
128153;;1;5
128159;13686;2;7
128173;22670;2;7
128189;;1;5
128201;11402;2;7
128203;;1;5
128213;;1;5
128221;110690;1;5
128237;;1;5
128239;;1;5
128257;58284 82160;7;17
128273;;1;5
128287;;1;5
128291;;1;5
128311;;1;5
128321;72890;2;7
128327;;1;5
128339;;1;5
128341;;1;5
128347;87250;1;5
128351;29084;3;9
128377;;1;5
128389;110470;1;5
128393;;1;5
128399;16672 79038;5;13
128411;;1;5
128413;;1;5
128431;;1;5
128437;5132;3;9
128449;;1;5
128461;122688;1;5
128467;;1;5
128473;;1;5
128477;;1;5
128483;;1;5
128489;;1;5
128509;;1;5
128519;;1;5
128521;;1;5
128549;;1;5
128551;;1;5
128563;10842;2;7
128591;;1;5
128599;;1;5
128603;;1;5
128621;;1;5
128629;;1;5
128657;32036;3;9
128659;55246;2;7
128663;;1;5
128669;;1;5
128677;;1;5
128683;;1;5
128693;23128 83686 91954;3;9
128717;71106;2;7
128747;45990;2;7
128749;;1;5
128761;;1;5
128767;63406 79008;5;13
128813;61368;5;13
128819;;1;5
128831;;1;5
128833;;1;5
128837;;1;5
128857;84230;2;7
128861;31018;2;7
128873;66432;5;13
128879;;1;5
128903;53358;2;7
128923;;1;5
128939;;1;5
128941;;1;5
128951;28332 29540 82224;11;25
128959;64856;3;9
128969;;1;5
128971;;1;5
128981;;1;5
128983;;1;5
128987;;1;5
128993;101772;1;5
129001;;1;5
129011;106710;1;5
129023;450 3312 69496;10;23
129037;;1;5
129049;;1;5
129061;108176;1;5
129083;41564;3;9
129089;;1;5
129097;17786 19474;2;7
129113;116844;1;5
129119;;1;5
129121;;1;5
129127;;1;5
129169;;1;5
129187;;1;5
129193;101950;1;5
129197;;1;5
129209;;1;5
129221;;1;5
129223;117542;1;5
129229;;1;5
129263;36488;3;9
129277;;1;5
129281;;1;5
129287;;1;5
129289;;1;5
129293;;1;5
129313;;1;5
129341;;1;5
129347;;1;5
129361;;1;5
129379;;1;5
129401;;1;5
129403;42982 56012;3;9
129419;;1;5
129439;;1;5
129443;15834;2;7
129449;7734;2;7
129457;;1;5
129461;;1;5
129469;;1;5
129491;;1;5
129497;7276;3;9
129499;;1;5
129509;109096;1;5
129517;47564 111172;3;9
129527;77560;3;9
129529;101938;1;5
129533;55676;3;9
129539;;1;5
129553;75434 110202;2;7
129581;13006;2;7
129587;;1;5
129589;;1;5
129593;;1;5
129607;;1;5
129629;1704;5;13
129631;;1;5
129641;56656;3;9
129643;;1;5
129671;;1;5
129707;27678;2;7
129719;7784 10692;5;13
129733;;1;5
129737;;1;5
129749;;1;5
129757;115254;1;5
129763;8214;2;7
129769;89638;1;5
129793;;1;5
129803;;1;5
129841;22890;2;7
129853;;1;5
129887;;1;5
129893;;1;5
129901;;1;5
129917;36526;2;7
129919;117902;1;5
129937;;1;5
129953;;1;5
129959;;1;5
129967;;1;5
129971;;1;5
130003;;1;5
130021;;1;5
130027;4892 76724;3;9
130043;69466;2;7
130051;;1;5
130057;36592 125170;3;9
130069;27576;5;13
130073;109948;1;5
130079;;1;5
130087;21590 23686;2;7
130099;;1;5
130121;23720;3;9
130127;18360 39942;8;19
130147;;1;5
130171;;1;5
130183;;1;5
130199;;1;5
130201;;1;5
130211;;1;5
130223;;1;5
130241;;1;5
130253;;1;5
130259;46024;3;9
130261;;1;5
130267;128284;1;5
130279;;1;5
130303;;1;5
130307;34050;2;7
130337;;1;5
130343;30936;5;13
130349;;1;5
130363;;1;5
130367;;1;5
130369;72394;2;7
130379;;1;5
130399;;1;5
130409;1592 41730 124256;6;15
130411;;1;5
130423;;1;5
130439;;1;5
130447;;1;5
130457;;1;5
130469;;1;5
130477;;1;5
130483;;1;5
130489;91732 102070;1;5
130513;90090;1;5
130517;;1;5
130523;47190 54338 106764;2;7
130531;;1;5
130547;;1;5
130553;;1;5
130579;32234;2;7
130589;7486;2;7
130619;43398;2;7
130621;52486 66866;2;7
130631;;1;5
130633;17272;3;9
130639;49136;3;9
130643;;1;5
130649;104298;1;5
130651;11910 94298;2;7
130657;37244;3;9
130681;101454;1;5
130687;;1;5
130693;;1;5
130699;;1;5
130729;;1;5
130769;;1;5
130783;40598;2;7
130787;31752 73556;5;13
130807;27452 129194;3;9
130811;52324 88910;3;9
130817;;1;5
130829;;1;5
130841;;1;5
130843;;1;5
130859;122420;1;5
130873;;1;5
130927;;1;5
130957;16960;3;9
130969;70996;3;9
130973;;1;5
130981;;1;5
130987;8806 41062;2;7
131009;75990;2;7
131011;117890;1;5
131023;;1;5
131041;9366 17008;5;13
131059;;1;5
131063;55160;3;9
131071;;1;5
131101;;1;5
131111;;1;5
131113;;1;5
131129;113796;1;5
131143;;1;5
131149;62096;3;9
131171;21482 23034 32836;4;11
131203;;1;5
131213;;1;5
131221;77452;3;9
131231;;1;5
131249;37134;2;7
131251;81520;3;9
131267;;1;5
131293;;1;5
131297;44882;2;7
131303;17186 42688;3;9
131311;41126 65042 106804;2;7
131317;120988;1;5
131321;;1;5
131357;;1;5
131363;129050;1;5
131371;;1;5
131381;;1;5
131413;11242 68776 71790;6;15
131431;;1;5
131437;;1;5
131441;;1;5
131447;;1;5
131449;30332 63690 102174;4;11
131477;48736 121882;3;9
131479;;1;5
131489;;1;5
131497;;1;5
131501;;1;5
131507;;1;5
131519;111396;1;5
131543;;1;5
131561;;1;5
131581;;1;5
131591;31354 55672 74382;5;13
131611;;1;5
131617;86222;2;7
131627;;1;5
131639;74592;5;13
131641;;1;5
131671;62514;2;7
131687;11334 40408 97270;6;15
131701;30904;3;9
131707;25552 42064 58220;3;9
131711;6028 59836 68674;3;9
131713;21116 96102;4;11
131731;;1;5
131743;60198;2;7
131749;43312;3;9
131759;53078;2;7
131771;59294;2;7
131777;;1;5
131779;;1;5
131783;7728;5;13
131797;;1;5
131837;;1;5
131839;;1;5
131849;83384;3;9
131861;113856;1;5
131891;;1;5
131893;119742;1;5
131899;104036;1;5
131909;86206;2;7
131927;;1;5
131933;;1;5
131939;;1;5
131941;;1;5
131947;;1;5
131959;10614;2;7
131969;119838;1;5
132001;25778 51278;2;7
132019;93992;1;5
132047;8318 37774;2;7
132049;57082;2;7
132059;;1;5
132071;13712;3;9
132103;;1;5
132109;102368;1;5
132113;;1;5
132137;85008 116984;5;13
132151;73346;2;7
132157;;1;5
132169;;1;5
132173;;1;5
132199;;1;5
132229;17762;2;7
132233;;1;5
132241;;1;5
132247;;1;5
132257;;1;5
132263;25520;3;9
132283;;1;5
132287;;1;5
132299;;1;5
132313;;1;5
132329;30272;3;9
132331;88560;1;5
132347;9944 49668;5;13
132361;93078;1;5
132367;;1;5
132371;85420;3;9
132383;;1;5
132403;;1;5
132409;51748 95908;3;9
132421;52650 62990;2;7
132437;;1;5
132439;;1;5
132469;;1;5
132491;;1;5
132499;61110 82080;11;25
132511;101076;1;5
132523;;1;5
132527;121958 131914;1;5
132529;;1;5
132533;;1;5
132541;61812;4;11
132547;40022;2;7
132589;;1;5
132607;18436;3;9
132611;126456;1;5
132619;99358;1;5
132623;40004;3;9
132631;;1;5
132637;;1;5
132647;;1;5
132661;;1;5
132667;;1;5
132679;;1;5
132689;;1;5
132697;;1;5
132701;;1;5
132707;109844;1;5
132709;;1;5
132721;;1;5
132739;;1;5
132749;;1;5
132751;11104;3;9
132757;58454;2;7
132761;116624;1;5
132763;;1;5
132817;;1;5
132833;;1;5
132851;;1;5
132857;101202;1;5
132859;4322;2;7
132863;82664;3;9
132887;;1;5
132893;52370;2;7
132911;86742;2;7
132929;127898;1;5
132947;126106;1;5
132949;;1;5
132953;;1;5
132961;;1;5
132967;15006 55934;2;7
132971;;1;5
132989;107290;1;5
133013;84822 131256;2;7
133033;;1;5
133039;66934;2;7
133051;;1;5
133069;19706;2;7
133073;108840;1;5
133087;19990;2;7
133097;;1;5
133103;;1;5
133109;;1;5
133117;120358;1;5
133121;;1;5
133153;;1;5
133157;;1;5
133169;2932 74180;3;9
133183;;1;5
133187;;1;5
133201;;1;5
133213;;1;5
133241;54062 93604 96044;3;9
133253;86882;2;7
133261;;1;5
133271;23028 101700 108592;7;17
133277;;1;5
133279;;1;5
133283;;1;5
133303;2044 111568;3;9
133319;;1;5
133321;;1;5
133327;39218;2;7
133337;6172;3;9
133349;;1;5
133351;;1;5
133379;;1;5
133387;;1;5
133391;;1;5
133403;;1;5
133417;95812;1;5
133439;;1;5
133447;130066;1;5
133451;117376;1;5
133481;;1;5
133493;65926;2;7
133499;;1;5
133519;;1;5
133541;;1;5
133543;42544 85924 86132;3;9
133559;48276;4;11
133571;9560;3;9
133583;;1;5
133597;;1;5
133631;;1;5
133633;;1;5
133649;;1;5
133657;;1;5
133669;;1;5
133673;;1;5
133691;;1;5
133697;24752;3;9
133709;80370;2;7
133711;;1;5
133717;;1;5
133723;;1;5
133733;;1;5
133769;;1;5
133781;;1;5
133801;;1;5
133811;127606;1;5
133813;;1;5
133831;115746;1;5
133843;;1;5
133853;127718;1;5
133873;;1;5
133877;;1;5
133919;130802;1;5
133949;;1;5
133963;5272;3;9
133967;;1;5
133979;;1;5
133981;114118;1;5
133993;106850;1;5
133999;79750;2;7
134033;22770;2;7
134039;68860;3;9
134047;50588;3;9
134053;;1;5
134059;60566;2;7
134077;16914;2;7
134081;;1;5
134087;84142;2;7
134089;;1;5
134093;74290;2;7
134129;38556;4;11
134153;;1;5
134161;;1;5
134171;;1;5
134177;;1;5
134191;;1;5
134207;;1;5
134213;;1;5
134219;128874;1;5
134227;29896 91696;3;9
134243;;1;5
134257;;1;5
134263;;1;5
134269;;1;5
134287;62774;2;7
134291;14632 54166 95840;3;9
134293;;1;5
134327;12998 18484 131114;3;9
134333;25990;2;7
134339;113316 127118;1;5
134341;;1;5
134353;;1;5
134359;14768;3;9
134363;55864;3;9
134369;98132 116292 119678;1;5
134371;60846 106568;5;13
134399;26122;2;7
134401;83134;2;7
134417;53112;5;13
134437;36528 89772;5;13
134443;29926;2;7
134471;882;2;7
134489;;1;5
134503;99970;1;5
134507;47762 70370;2;7
134513;61250;2;7
134581;;1;5
134587;;1;5
134591;39100;3;9
134593;;1;5
134597;102998;1;5
134609;;1;5
134639;88746 99256;5;13
134669;;1;5
134677;;1;5
134681;;1;5
134683;87092;3;9
134699;128568;1;5
134707;82406;2;7
134731;3646 110702;2;7
134741;123698;1;5
134753;;1;5
134777;;1;5
134789;32314;2;7
134807;;1;5
134837;;1;5
134839;;1;5
134851;;1;5
134857;;1;5
134867;;1;5
134873;21904;3;9
134887;13994;2;7
134909;;1;5
134917;;1;5
134921;13228 78520;3;9
134923;;1;5
134947;;1;5
134951;;1;5
134989;;1;5
134999;5206;2;7
135007;8306 112958;2;7
135017;93150;1;5
135019;;1;5
135029;;1;5
135043;110356;1;5
135049;;1;5
135059;61450 102058;2;7
135077;;1;5
135089;85240;3;9
135101;;1;5
135119;125450 127438;1;5
135131;;1;5
135151;;1;5
135173;;1;5
135181;87012;4;11
135193;;1;5
135197;;1;5
135209;128294;1;5
135211;82232;3;9
135221;;1;5
135241;;1;5
135257;;1;5
135271;2878 58468;3;9
135277;55798 84312;5;13
135281;;1;5
135283;69118;2;7
135301;;1;5
135319;;1;5
135329;;1;5
135347;;1;5
135349;113634;1;5
135353;;1;5
135367;;1;5
135389;;1;5
135391;;1;5
135403;;1;5
135409;;1;5
135427;132454;1;5
135431;;1;5
135433;;1;5
135449;;1;5
135461;;1;5
135463;;1;5
135467;;1;5
135469;96490;1;5
135479;12126;2;7
135497;;1;5
135511;;1;5
135533;;1;5
135559;;1;5
135571;129206;1;5
135581;;1;5
135589;;1;5
135593;;1;5
135599;11332;3;9
135601;;1;5
135607;;1;5
135613;7274 94796 100336 121574;3;9
135617;70050 77224;6;15
135623;;1;5
135637;122316;1;5
135647;11404;3;9
135649;;1;5
135661;;1;5
135671;;1;5
135697;107162;1;5
135701;;1;5
135719;;1;5
135721;;1;5
135727;;1;5
135731;;1;5
135743;;1;5
135757;67352;3;9
135781;;1;5
135787;6012;4;11
135799;39866;2;7
135829;61086;2;7
135841;128662;1;5
135851;;1;5
135859;;1;5
135887;40178 75668 110896;3;9
135893;;1;5
135899;;1;5
135911;;1;5
135913;5246;2;7
135929;;1;5
135937;;1;5
135977;68152;3;9
135979;42708;4;11
136013;118550;1;5
136027;;1;5
136033;47310;2;7
136043;;1;5
136057;;1;5
136067;2598;2;7
136069;;1;5
136093;85060;3;9
136099;51912;5;13
136111;97922;1;5
136133;;1;5
136139;111404 123606;1;5
136163;;1;5
136177;67772;3;9
136189;115672;1;5
136193;35558;2;7
136207;;1;5
136217;;1;5
136223;;1;5
136237;;1;5
136247;53156;3;9
136261;;1;5
136273;;1;5
136277;;1;5
136303;;1;5
136309;;1;5
136319;40610;2;7
136327;;1;5
136333;;1;5
136337;119322 119956 120242;1;5
136343;;1;5
136351;;1;5
136361;;1;5
136373;;1;5
136379;;1;5
136393;;1;5
136397;;1;5
136399;;1;5
136403;10798 122296;2;7
136417;31512;5;13
136421;;1;5
136429;;1;5
136447;;1;5
136453;;1;5
136463;;1;5
136471;;1;5
136481;28524;4;11
136483;530 46032 108320;9;21
136501;109478;1;5
136511;;1;5
136519;;1;5
136523;;1;5
136531;;1;5
136537;;1;5
136541;126916;1;5
136547;;1;5
136559;115812;1;5
136573;;1;5
136601;;1;5
136603;;1;5
136607;55058;2;7
136621;11618 73098;2;7
136649;;1;5
136651;26920;3;9
136657;31722;2;7
136691;;1;5
136693;63612 71958;4;11
136709;;1;5
136711;47254;2;7
136727;29768 98910;6;15
136733;;1;5
136739;2602;2;7
136751;60164;3;9
136753;;1;5
136769;;1;5
136777;128528;1;5
136811;;1;5
136813;;1;5
136841;75740;3;9
136849;104234;1;5
136859;;1;5
136861;;1;5
136879;;1;5
136883;;1;5
136889;43598;2;7
136897;47354;2;7
136943;;1;5
136949;;1;5
136951;;1;5
136963;32396 74920;3;9
136973;;1;5
136979;135196;1;5
136987;67614 72968;5;13
136991;69638 106540;3;9
136993;104448;1;5
136999;;1;5
137029;75688;3;9
137077;54894;2;7
137087;;1;5
137089;26120;3;9
137117;;1;5
137119;39268 125326;3;9
137131;;1;5
137143;;1;5
137147;;1;5
137153;;1;5
137177;;1;5
137183;117254;1;5
137191;;1;5
137197;79490;2;7
137201;;1;5
137209;;1;5
137219;23296 23354 120216;3;9
137239;29318 107222;2;7
137251;;1;5
137273;81526;2;7
137279;;1;5
137303;;1;5
137321;72316;3;9
137339;;1;5
137341;;1;5
137353;60862;2;7
137359;;1;5
137363;;1;5
137369;43170;2;7
137383;;1;5
137387;;1;5
137393;;1;5
137399;118762;1;5
137413;69314;2;7
137437;;1;5
137443;29180;3;9
137447;;1;5
137453;17948 38186;3;9
137477;;1;5
137483;;1;5
137491;;1;5
137507;;1;5
137519;;1;5
137537;;1;5
137567;;1;5
137573;;1;5
137587;;1;5
137593;;1;5
137597;;1;5
137623;;1;5
137633;;1;5
137639;101222;1;5
137653;107352;1;5
137659;;1;5
137699;;1;5
137707;;1;5
137713;133206;1;5
137723;;1;5
137737;;1;5
137743;20916;4;11
137771;;1;5
137777;;1;5
137791;;1;5
137803;;1;5
137827;;1;5
137831;68316;4;11
137849;;1;5
137867;;1;5
137869;;1;5
137873;22624 39666;5;13
137909;;1;5
137911;57938;2;7
137927;86552;3;9
137933;75746;2;7
137941;;1;5
137947;14730 48714;2;7
137957;35024;3;9
137983;34430;2;7
137993;;1;5
137999;;1;5
138007;;1;5
138041;10702 84708;4;11
138053;29184;5;13
138059;;1;5
138071;;1;5
138077;;1;5
138079;57920;3;9
138101;;1;5
138107;;1;5
138113;120394;1;5
138139;;1;5
138143;;1;5
138157;;1;5
138163;;1;5
138179;;1;5
138181;;1;5
138191;79412 134214;3;9
138197;;1;5
138209;;1;5
138239;67604 83208;5;13
138241;40836;4;11
138247;31672;3;9
138251;;1;5
138283;133324;1;5
138289;;1;5
138311;;1;5
138319;;1;5
138323;;1;5
138337;91082;2;7
138349;;1;5
138371;;1;5
138373;;1;5
138389;13532;3;9
138401;;1;5
138403;60684 76946;4;11
138407;;1;5
138427;;1;5
138433;;1;5
138449;63334;2;7
138451;;1;5
138461;31598 46192 84510;6;15
138469;;1;5
138493;27646;2;7
138497;73336;3;9
138511;;1;5
138517;83842;2;7
138547;134726;1;5
138559;88712;3;9
138563;;1;5
138569;;1;5
138571;41950;2;7
138577;;1;5
138581;108356;1;5
138587;;1;5
138599;24678;2;7
138617;;1;5
138629;;1;5
138637;11306;2;7
138641;;1;5
138647;;1;5
138661;;1;5
138679;;1;5
138683;;1;5
138727;17280;7;17
138731;;1;5
138739;93614 107168 129298;1;5
138763;;1;5
138793;;1;5
138797;65202;2;7
138799;;1;5
138821;10636;3;9
138829;75184;3;9
138841;;1;5
138863;12660;4;11
138869;;1;5
138883;125882;1;5
138889;114938;1;5
138893;;1;5
138899;108040;1;5
138917;;1;5
138923;;1;5
138937;14896;3;9
138959;;1;5
138967;;1;5
138977;;1;5
139021;;1;5
139033;23788;3;9
139067;69200;3;9
139079;;1;5
139091;74548 78746;3;9
139109;;1;5
139121;;1;5
139123;;1;5
139133;;1;5
139169;;1;5
139177;87756;4;11
139187;71376;5;13
139199;;1;5
139201;;1;5
139241;;1;5
139267;7418;2;7
139273;52234 71790;2;7
139291;78128 84432;5;13
139297;;1;5
139301;124438;1;5
139303;3208 43488;5;13
139309;;1;5
139313;75182;2;7
139333;40496;3;9
139339;;1;5
139343;43038 90346 93884;4;11
139361;15832;3;9
139367;;1;5
139369;56344;3;9
139387;;1;5
139393;;1;5
139397;;1;5
139409;;1;5
139423;;1;5
139429;;1;5
139439;;1;5
139457;27348 65244;4;11
139459;;1;5
139483;37176;5;13
139487;;1;5
139493;;1;5
139501;51626;2;7
139511;;1;5
139537;;1;5
139547;133378;1;5
139571;;1;5
139589;102856;1;5
139591;77280 114628;9;21
139597;;1;5
139609;;1;5
139619;;1;5
139627;;1;5
139661;;1;5
139663;;1;5
139681;55858 92568;5;13
139697;;1;5
139703;;1;5
139709;;1;5
139721;101566;1;5
139729;;1;5
139739;;1;5
139747;;1;5
139753;;1;5
139759;66348;4;11
139787;44344;3;9
139801;;1;5
139813;123626;1;5
139831;;1;5
139837;;1;5
139861;;1;5
139871;;1;5
139883;;1;5
139891;;1;5
139901;10100;3;9
139907;87852 137704;4;11
139921;;1;5
139939;;1;5
139943;;1;5
139967;77686;2;7
139969;;1;5
139981;;1;5
139987;;1;5
139991;105162;1;5
139999;8566;2;7
140009;;1;5
140053;;1;5
140057;;1;5
140069;35688;5;13
140071;;1;5
140111;;1;5
140123;;1;5
140143;25844;3;9
140159;;1;5
140167;;1;5
140171;31046;2;7
140177;;1;5
140191;;1;5
140197;66900;4;11
140207;;1;5
140221;;1;5
140227;;1;5
140237;;1;5
140249;;1;5
140263;;1;5
140269;4398 54386;2;7
140281;;1;5
140297;;1;5
140317;;1;5
140321;;1;5
140333;;1;5
140339;;1;5
140351;;1;5
140363;;1;5
140381;;1;5
140401;;1;5
140407;;1;5
140411;;1;5
140417;;1;5
140419;;1;5
140423;;1;5
140443;99032;1;5
140449;49574;2;7
140453;102712;1;5
140473;118912;1;5
140477;;1;5
140521;;1;5
140527;103532;1;5
140533;29660 105530;3;9
140549;22608;5;13
140551;131660;1;5
140557;41900;3;9
140587;;1;5
140593;58526;2;7
140603;16644;4;11
140611;;1;5
140617;;1;5
140627;39562;2;7
140629;;1;5
140639;29310 47106;2;7
140659;127860;1;5
140663;31328;3;9
140677;72186;2;7
140681;;1;5
140683;32974;2;7
140689;27850;2;7
140717;63468;4;11
140729;686;2;7
140731;;1;5
140741;;1;5
140759;;1;5
140761;;1;5
140773;;1;5
140779;;1;5
140797;;1;5
140813;115760;1;5
140827;;1;5
140831;;1;5
140837;;1;5
140839;29248;3;9
140863;;1;5
140867;81860 131068;3;9
140869;;1;5
140891;;1;5
140893;76526 77580;4;11
140897;;1;5
140909;;1;5
140929;;1;5
140939;;1;5
140977;4570;2;7
140983;;1;5
140989;;1;5
141023;;1;5
141041;18302 46362;2;7
141061;;1;5
141067;2306;2;7
141073;;1;5
141079;22856;3;9
141101;;1;5
141107;;1;5
141121;;1;5
141131;134504;1;5
141157;12048;5;13
141161;;1;5
141179;51934 85132;3;9
141181;38494;2;7
141199;;1;5
141209;;1;5
141221;;1;5
141223;;1;5
141233;;1;5
141241;34300 67308 99914;4;11
141257;;1;5
141263;;1;5
141269;;1;5
141277;;1;5
141283;;1;5
141301;;1;5
141307;101226;1;5
141311;;1;5
141319;;1;5
141353;111650;1;5
141359;;1;5
141371;;1;5
141397;;1;5
141403;;1;5
141413;;1;5
141439;;1;5
141443;;1;5
141461;;1;5
141481;;1;5
141497;;1;5
141499;32958;2;7
141509;;1;5
141511;;1;5
141529;86844;4;11
141539;135448;1;5
141551;;1;5
141587;;1;5
141601;30720;7;17
141613;;1;5
141619;;1;5
141623;;1;5
141629;133886;1;5
141637;30574;2;7
141649;61226 89808;5;13
141653;;1;5
141667;;1;5
141671;27376;3;9
141677;;1;5
141679;;1;5
141689;;1;5
141697;;1;5
141707;;1;5
141709;;1;5
141719;;1;5
141731;;1;5
141761;;1;5
141767;;1;5
141769;;1;5
141773;;1;5
141793;;1;5
141803;27782;2;7
141811;70022;2;7
141829;;1;5
141833;;1;5
141851;;1;5
141853;;1;5
141863;;1;5
141871;;1;5
141907;32892;4;11
141917;;1;5
141931;;1;5
141937;;1;5
141941;36736;3;9
141959;;1;5
141961;134000;1;5
141971;124438;1;5
141991;69390;2;7
142007;;1;5
142019;;1;5
142031;;1;5
142039;;1;5
142049;;1;5
142057;10528;3;9
142061;;1;5
142067;46492 105640;3;9
142097;;1;5
142099;;1;5
142111;98892;1;5
142123;85664;3;9
142151;103342;1;5
142157;;1;5
142159;64334;2;7
142169;;1;5
142183;;1;5
142189;14084 19184;3;9
142193;;1;5
142211;107596;1;5
142217;;1;5
142223;38402;2;7
142231;;1;5
142237;16606 40094;2;7
142271;1926 88072;5;13
142297;;1;5
142319;;1;5
142327;93620;3;9
142357;128518;1;5
142369;21604;3;9
142381;;1;5
142391;;1;5
142403;;1;5
142421;;1;5
142427;;1;5
142433;127406;1;5
142453;129378;1;5
142469;;1;5
142501;;1;5
142529;21774;2;7
142537;;1;5
142543;80726 108950;2;7
142547;;1;5
142553;45142;2;7
142559;131352;1;5
142567;;1;5
142573;;1;5
142589;99926 115476;1;5
142591;116914;1;5
142601;;1;5
142607;;1;5
142609;;1;5
142619;;1;5
142657;;1;5
142673;1632;5;13
142697;45342;2;7
142699;72908;3;9
142711;;1;5
142733;1272;5;13
142757;;1;5
142759;;1;5
142771;64222 124184;2;7
142787;;1;5
142789;;1;5
142799;47942 103798;2;7
142811;;1;5
142837;91750;2;7
142841;36272;3;9
142867;100764;1;5
142871;;1;5
142873;65684;3;9
142897;100704;1;5
142903;;1;5
142907;;1;5
142939;4742;2;7
142949;;1;5
142963;;1;5
142969;59828;3;9
142973;;1;5
142979;;1;5
142981;;1;5
142993;;1;5
143053;36930 139480;2;7
143063;;1;5
143093;;1;5
143107;23048 70840 71110;3;9
143111;;1;5
143113;;1;5
143137;;1;5
143141;;1;5
143159;;1;5
143177;;1;5
143197;57276;4;11
143239;;1;5
143243;76720;3;9
143249;;1;5
143257;77120;3;9
143261;106708;1;5
143263;;1;5
143281;23280;7;17
143287;;1;5
143291;64670;2;7
143329;;1;5
143333;117028;1;5
143357;39164;3;9
143387;;1;5
143401;;1;5
143413;84980;3;9
143419;;1;5
143443;;1;5
143461;;1;5
143467;51112;3;9
143477;;1;5
143483;;1;5
143489;;1;5
143501;;1;5
143503;107150;1;5
143509;;1;5
143513;;1;5
143519;;1;5
143527;;1;5
143537;;1;5
143551;;1;5
143567;10714 127864 132716;2;7
143569;;1;5
143573;;1;5
143593;57514;2;7
143609;31088;3;9
143617;;1;5
143629;35278;2;7
143651;115180;1;5
143653;;1;5
143669;;1;5
143677;62132;3;9
143687;;1;5
143699;;1;5
143711;38880 128834;7;17
143719;;1;5
143729;102162;1;5
143743;;1;5
143779;;1;5
143791;;1;5
143797;;1;5
143807;135382;1;5
143813;;1;5
143821;;1;5
143827;;1;5
143831;;1;5
143833;;1;5
143873;27518 131168;2;7
143879;;1;5
143881;74110;2;7
143909;;1;5
143947;;1;5
143953;128196;1;5
143971;;1;5
143977;;1;5
143981;;1;5
143999;66000;7;17
144013;;1;5
144031;37396;3;9
144037;3818 112632;5;13
144061;12238 44794;2;7
144071;;1;5
144073;;1;5
144103;;1;5
144139;87264;5;13
144161;1738;2;7
144163;;1;5
144167;21574 113114;2;7
144169;;1;5
144173;40234;2;7
144203;;1;5
144223;;1;5
144241;47470 112206 123860;2;7
144247;;1;5
144253;;1;5
144259;578 134804;2;7
144271;;1;5
144289;;1;5
144299;72870;2;7
144307;72652;3;9
144311;38302;2;7
144323;27276 110086;4;11
144341;;1;5
144349;;1;5
144379;65256;5;13
144383;57206 62380 108866;3;9
144407;73280;3;9
144409;45888;5;13
144413;115166;1;5
144427;;1;5
144439;;1;5
144451;33450;2;7
144461;;1;5
144479;;1;5
144481;67230;2;7
144497;;1;5
144511;;1;5
144539;;1;5
144541;;1;5
144563;;1;5
144569;46716 56742;4;11
144577;;1;5
144583;;1;5
144589;4014;2;7
144593;;1;5
144611;;1;5
144629;105808;1;5
144659;;1;5
144667;122346;1;5
144671;97074;1;5
144701;;1;5
144709;;1;5
144719;;1;5
144731;67694;2;7
144737;;1;5
144751;104398;1;5
144757;;1;5
144763;;1;5
144773;114986;1;5
144779;;1;5
144791;21412 71520 97192;7;17
144817;;1;5
144829;96076;3;9
144839;69900;4;11
144847;72732;4;11
144883;;1;5
144887;;1;5
144889;79970;2;7
144899;;1;5
144917;69448 135568;3;9
144931;;1;5
144941;58536;5;13
144961;;1;5
144967;;1;5
144973;;1;5
144983;18212;3;9
145007;;1;5
145009;;1;5
145021;;1;5
145031;;1;5
145037;;1;5
145043;;1;5
145063;29986;2;7
145069;61410;2;7
145091;;1;5
145109;20596;3;9
145121;202 40532 78196;3;9
145133;21768;5;13
145139;77946;2;7
145177;;1;5
145193;21434;2;7
145207;;1;5
145213;116992 125584;1;5
145219;;1;5
145253;102282;1;5
145259;6230 90902;2;7
145267;84722;2;7
145283;59372;3;9
145289;;1;5
145303;59626;2;7
145307;23448;5;13
145349;143890;1;5
145361;;1;5
145381;;1;5
145391;108976;1;5
145399;123430;1;5
145417;92696;3;9
145423;;1;5
145433;;1;5
145441;71314 83010;2;7
145451;;1;5
145459;14190;2;7
145463;74826;2;7
145471;54960 141218;7;17
145477;129602;1;5
145487;;1;5
145501;;1;5
145511;;1;5
145513;89534;2;7
145517;;1;5
145531;89984;3;9
145543;;1;5
145547;9096;5;13
145549;;1;5
145577;;1;5
145589;;1;5
145601;;1;5
145603;;1;5
145633;19626;2;7
145637;;1;5
145643;;1;5
145661;94102;2;7
145679;;1;5
145681;;1;5
145687;;1;5
145703;122234;1;5
145709;;1;5
145721;;1;5
145723;;1;5
145753;636 69182;4;11
145757;57610 119498;2;7
145759;;1;5
145771;57060;4;11
145777;83136;5;13
145799;;1;5
145807;;1;5
145819;;1;5
145823;77900;3;9
145829;61624;3;9
145861;;1;5
145879;12992;3;9
145897;;1;5
145903;;1;5
145931;98794;1;5
145933;;1;5
145949;;1;5
145963;23398;2;7
145967;;1;5
145969;67338;2;7
145987;18992;3;9
145991;;1;5
146009;141554;1;5
146011;107322;1;5
146021;23704;3;9
146023;;1;5
146033;52302;2;7
146051;62976;5;13
146057;;1;5
146059;81346;2;7
146063;116752 125562;1;5
146077;;1;5
146093;75880;3;9
146099;;1;5
146117;118692;1;5
146141;;1;5
146161;13682 123384;2;7
146173;59642;2;7
146191;;1;5
146197;;1;5
146203;;1;5
146213;;1;5
146221;7000 93030;6;15
146239;47186;2;7
146249;45612;4;11
146273;111038;1;5
146291;;1;5
146297;9436;3;9
146299;;1;5
146309;124830;1;5
146317;;1;5
146323;139138;1;5
146347;;1;5
146359;69760 93044;3;9
146369;;1;5
146381;;1;5
146383;59762;2;7
146389;58682;2;7
146407;59744;3;9
146417;47912;3;9
146423;;1;5
146437;47586;2;7
146449;82382;2;7
146477;7516;3;9
146513;;1;5
146519;;1;5
146521;92510;2;7
146527;;1;5
146539;73556;3;9
146543;141472;1;5
146563;;1;5
146581;;1;5
146603;146110;1;5
146609;74620;3;9
146617;;1;5
146639;66690 109242;2;7
146647;112914;1;5
146669;;1;5
146677;;1;5
146681;;1;5
146683;55850;2;7
146701;;1;5
146719;;1;5
146743;;1;5
146749;;1;5
146767;;1;5
146777;;1;5
146801;;1;5
146807;;1;5
146819;;1;5
146833;56096;3;9
146837;11548 11876;3;9
146843;61346;2;7
146849;113056;1;5
146857;113198;1;5
146891;19618 48350;2;7
146893;;1;5
146917;125924 131328;1;5
146921;127032;1;5
146933;;1;5
146941;75642;2;7
146953;62310 64560;7;17
146977;;1;5
146983;;1;5
146987;;1;5
146989;63890 98570 101700;4;11
147011;;1;5
147029;;1;5
147031;;1;5
147047;34764 137200;4;11
147073;46536;5;13
147083;;1;5
147089;95856;5;13
147097;;1;5
147107;123104;1;5
147137;;1;5
147139;25402;2;7
147151;135882;1;5
147163;135076;1;5
147179;;1;5
147197;;1;5
147209;;1;5
147211;144340;1;5
147221;;1;5
147227;;1;5
147229;;1;5
147253;;1;5
147263;;1;5
147283;;1;5
147289;;1;5
147293;126596;1;5
147299;;1;5
147311;;1;5
147319;;1;5
147331;;1;5
147341;22396;3;9
147347;;1;5
147353;130222;1;5
147377;19212 68038;4;11
147391;33894;2;7
147397;91566;2;7
147401;;1;5
147409;96326;2;7
147419;;1;5
147449;;1;5
147451;85904;3;9
147457;;1;5
147481;;1;5
147487;;1;5
147503;62516;3;9
147517;107214;1;5
147541;;1;5
147547;;1;5
147551;;1;5
147557;;1;5
147571;136578;1;5
147583;;1;5
147607;96146 104608 119908;3;9
147613;;1;5
147617;29886;2;7
147629;;1;5
147647;;1;5
147661;99426;1;5
147671;;1;5
147673;;1;5
147689;;1;5
147703;;1;5
147709;;1;5
147727;;1;5
147739;;1;5
147743;147320;1;5
147761;19280;3;9
147769;;1;5
147773;;1;5
147779;;1;5
147787;;1;5
147793;;1;5
147799;;1;5
147811;;1;5
147827;126938;1;5
147853;32160 114580 122038;9;21
147859;;1;5
147863;57678;2;7
147881;;1;5
147919;;1;5
147937;111902 121206;1;5
147949;;1;5
147977;;1;5
147997;;1;5
148013;;1;5
148021;143880;1;5
148061;18048;5;13
148063;;1;5
148073;;1;5
148079;;1;5
148091;;1;5
148123;72826;2;7
148139;;1;5
148147;;1;5
148151;62044;3;9
148153;;1;5
148157;13596 45398 103528;5;13
148171;;1;5
148193;;1;5
148199;;1;5
148201;89348;3;9
148207;;1;5
148229;;1;5
148243;94132;3;9
148249;57780;4;11
148279;;1;5
148301;;1;5
148303;119046;1;5
148331;;1;5
148339;;1;5
148361;;1;5
148367;;1;5
148381;64832;3;9
148387;;1;5
148399;;1;5
148403;128620;1;5
148411;;1;5
148429;;1;5
148439;;1;5
148457;;1;5
148469;142820;1;5
148471;5662;2;7
148483;;1;5
148501;;1;5
148513;124274 139038;1;5
148517;;1;5
148531;;1;5
148537;;1;5
148549;;1;5
148573;73488 96260;7;17
148579;;1;5
148609;;1;5
148627;9534;2;7
148633;120692;1;5
148639;;1;5
148663;49610;2;7
148667;;1;5
148669;10142;2;7
148691;;1;5
148693;137994;1;5
148711;76632 90000;7;17
148721;;1;5
148723;61140;4;11
148727;;1;5
148747;;1;5
148763;35214;2;7
148781;65696;3;9
148783;69838;2;7
148793;58326;2;7
148817;;1;5
148829;103264;1;5
148853;;1;5
148859;119716;1;5
148861;;1;5
148867;40534;2;7
148873;75220 141386;3;9
148891;;1;5
148913;;1;5
148921;;1;5
148927;;1;5
148931;101686;1;5
148933;;1;5
148949;119146;1;5
148957;;1;5
148961;112008;1;5
148991;;1;5
148997;;1;5
149011;;1;5
149021;;1;5
149027;8040;7;17
149033;;1;5
149053;;1;5
149057;;1;5
149059;;1;5
149069;;1;5
149077;;1;5
149087;60802;2;7
149099;;1;5
149101;16006;2;7
149111;;1;5
149113;;1;5
149119;;1;5
149143;;1;5
149153;;1;5
149159;;1;5
149161;111688;1;5
149173;;1;5
149183;;1;5
149197;42878;2;7
149213;53578 143526;2;7
149239;60522;2;7
149249;;1;5
149251;40668;4;11
149257;139834;1;5
149269;41776;3;9
149287;27394 50226 137698 146452;2;7
149297;;1;5
149309;53544;5;13
149323;;1;5
149333;69512;3;9
149341;;1;5
149351;39230 61884;4;11
149371;32586;2;7
149377;;1;5
149381;29430;2;7
149393;;1;5
149399;;1;5
149411;;1;5
149417;;1;5
149419;45360;11;25
149423;;1;5
149441;;1;5
149459;74418 92214;2;7
149489;131142;1;5
149491;129608;1;5
149497;67510;2;7
149503;12878 76954;2;7
149519;5038;2;7
149521;;1;5
149531;;1;5
149533;2430;2;7
149543;;1;5
149551;94972;3;9
149561;;1;5
149563;;1;5
149579;33216 81030;7;17
149603;;1;5
149623;2268 59664;5;13
149627;;1;5
149629;;1;5
149689;106986;1;5
149711;;1;5
149713;;1;5
149717;;1;5
149729;;1;5
149731;;1;5
149749;96462;2;7
149759;;1;5
149767;22222;2;7
149771;;1;5
149791;99368;3;9
149803;;1;5
149827;;1;5
149837;37306;2;7
149839;;1;5
149861;89550;2;7
149867;96036;4;11
149873;;1;5
149893;;1;5
149899;;1;5
149909;92332;3;9
149911;;1;5
149921;12682 92542;2;7
149939;;1;5
149953;;1;5
149969;61020;4;11
149971;37444;3;9
149993;88702;2;7
150001;33034;2;7
150011;147494;1;5
150041;83150;2;7
150053;106958;1;5
150061;34112;3;9
150067;134710;1;5
150077;;1;5
150083;6304;3;9
150089;;1;5
150091;65048 120446;3;9
150097;6376;3;9
150107;;1;5
150131;;1;5
150151;;1;5
150169;;1;5
150193;;1;5
150197;27914 120190;2;7
150203;44984;3;9
150209;;1;5
150211;19500 20690 25382;4;11
150217;;1;5
150221;;1;5
150223;;1;5
150239;58804;3;9
150247;55102 61886;2;7
150287;;1;5
150299;;1;5
150301;;1;5
150323;;1;5
150329;;1;5
150343;;1;5
150373;;1;5
150377;10902;2;7
150379;90326;2;7
150383;103674;1;5
150401;13858;2;7
150407;90720 126336;11;25
150413;146554;1;5
150427;3954 102586;2;7
150431;;1;5
150439;;1;5
150473;;1;5
150497;;1;5
150503;8120;3;9
150517;;1;5
150523;;1;5
150533;101918;1;5
150551;88858 121594;2;7
150559;;1;5
150571;33268 44986;3;9
150583;;1;5
150587;29892 78612;4;11
150589;;1;5
150607;;1;5
150611;;1;5
150617;;1;5
150649;;1;5
150659;;1;5
150697;;1;5
150707;143142;1;5
150721;37812 79814;4;11
150743;46168;3;9
150767;;1;5
150769;;1;5
150779;;1;5
150791;;1;5
150797;141360;1;5
150827;;1;5
150833;67270;2;7
150847;;1;5
150869;;1;5
150881;;1;5
150883;108116;1;5
150889;6446 115922;2;7
150893;135352;1;5
150901;;1;5
150907;;1;5
150919;59492 120738;4;11
150929;65230;2;7
150959;;1;5
150961;108930;1;5
150967;39580 88766;3;9
150979;;1;5
150989;;1;5
150991;;1;5
151007;;1;5
151009;;1;5
151013;;1;5
151027;;1;5
151049;47856;5;13
151051;133058;1;5
151057;;1;5
151091;41936 150344;3;9
151121;110080 123172;1;5
151141;;1;5
151153;;1;5
151157;;1;5
151163;14658;2;7
151169;15056;3;9
151171;;1;5
151189;1852;3;9
151201;;1;5
151213;;1;5
151237;;1;5
151241;8480 146086;3;9
151243;;1;5
151247;;1;5
151253;;1;5
151273;;1;5
151279;104840;1;5
151289;77828;3;9
151303;;1;5
151337;;1;5
151339;;1;5
151343;;1;5
151357;70146;2;7
151379;;1;5
151381;66758;2;7
151391;;1;5
151397;;1;5
151423;;1;5
151429;111112;1;5
151433;;1;5
151451;;1;5
151471;;1;5
151477;;1;5
151483;;1;5
151499;6200;3;9
151507;112502;1;5
151517;;1;5
151523;106340;1;5
151531;16914;2;7
151537;28316 119490 146032;4;11
151549;;1;5
151553;;1;5
151561;;1;5
151573;85928;3;9
151579;;1;5
151597;;1;5
151603;;1;5
151607;;1;5
151609;32462;2;7
151631;129664 141320;1;5
151637;;1;5
151643;19970;2;7
151651;52392;5;13
151667;;1;5
151673;110292;1;5
151681;;1;5
151687;;1;5
151693;;1;5
151703;;1;5
151717;;1;5
151729;;1;5
151733;;1;5
151769;;1;5
151771;122234;1;5
151783;13504;3;9
151787;;1;5
151799;;1;5
151813;;1;5
151817;;1;5
151841;;1;5
151847;;1;5
151849;84222;2;7
151871;65172 73112;5;13
151883;;1;5
151897;;1;5
151901;63388;3;9
151903;7022;2;7
151909;;1;5
151937;;1;5
151939;;1;5
151967;;1;5
151969;;1;5
152003;1010;2;7
152017;116254 143632;1;5
152027;;1;5
152029;;1;5
152039;;1;5
152041;;1;5
152063;113958;1;5
152077;;1;5
152081;112248;1;5
152083;49548 76068;4;11
152093;;1;5
152111;79666 103796;3;9
152123;;1;5
152147;;1;5
152183;;1;5
152189;;1;5
152197;;1;5
152203;68732;3;9
152213;;1;5
152219;26050;2;7
152231;;1;5
152239;;1;5
152249;74948;3;9
152267;;1;5
152287;;1;5
152293;;1;5
152297;;1;5
152311;;1;5
152363;;1;5
152377;;1;5
152381;;1;5
152389;94870 109444;3;9
152393;;1;5
152407;;1;5
152417;;1;5
152419;;1;5
152423;;1;5
152429;110384;1;5
152441;;1;5
152443;;1;5
152459;13630;2;7
152461;;1;5
152501;8374;2;7
152519;123378;1;5
152531;84290;2;7
152533;;1;5
152539;46402;2;7
152563;;1;5
152567;4132;3;9
152597;;1;5
152599;39712 61764 138726;5;13
152617;;1;5
152623;;1;5
152629;45654;2;7
152639;31268 73162;3;9
152641;;1;5
152657;;1;5
152671;61922;2;7
152681;;1;5
152717;;1;5
152723;7844;3;9
152729;;1;5
152753;;1;5
152767;;1;5
152777;;1;5
152783;61168;3;9
152791;118510;1;5
152809;123898;1;5
152819;;1;5
152821;62490 121936;6;15
152833;99130;2;7
152837;;1;5
152839;45358;2;7
152843;;1;5
152851;;1;5
152857;;1;5
152879;;1;5
152897;;1;5
152899;23740 119360;3;9
152909;;1;5
152939;120204;1;5
152941;;1;5
152947;;1;5
152953;;1;5
152959;;1;5
152981;4414 28996;3;9
152989;129422;1;5
152993;;1;5
153001;112954;1;5
153059;81458 118766;2;7
153067;;1;5
153071;;1;5
153073;86392;3;9
153077;88346 139774;2;7
153089;;1;5
153107;;1;5
153113;;1;5
153133;;1;5
153137;;1;5
153151;63658;2;7
153191;45628;3;9
153247;146268;1;5
153259;;1;5
153269;;1;5
153271;;1;5
153277;;1;5
153281;;1;5
153287;30880;3;9
153313;;1;5
153319;64388 80398;3;9
153337;7690 93940;3;9
153343;;1;5
153353;90896;3;9
153359;;1;5
153371;;1;5
153379;98644;3;9
153407;;1;5
153409;;1;5
153421;;1;5
153427;150;2;7
153437;60920;3;9
153443;12994;2;7
153449;;1;5
153457;;1;5
153469;;1;5
153487;;1;5
153499;;1;5
153509;18068;3;9
153511;;1;5
153521;;1;5
153523;;1;5
153529;;1;5
153533;15074 85108;3;9
153557;111226 115914 141548;1;5
153563;;1;5
153589;138428;1;5
153607;99340;3;9
153611;;1;5
153623;;1;5
153641;;1;5
153649;;1;5
153689;;1;5
153701;90218;2;7
153719;89064;5;13
153733;;1;5
153739;;1;5
153743;;1;5
153749;;1;5
153757;;1;5
153763;15004 76780 92842;3;9
153817;;1;5
153841;99286;2;7
153871;22896;5;13
153877;;1;5
153887;;1;5
153889;;1;5
153911;;1;5
153913;;1;5
153929;6518 75094;2;7
153941;65542;2;7
153947;;1;5
153949;;1;5
153953;;1;5
153991;42580;3;9
153997;28872 56372;5;13
154001;;1;5
154027;;1;5
154043;28820 134942;3;9
154057;;1;5
154061;;1;5
154067;;1;5
154073;117564;1;5
154079;;1;5
154081;;1;5
154087;91472;3;9
154097;11008 124428;5;13
154111;;1;5
154127;;1;5
154153;;1;5
154157;48012 139658;4;11
154159;;1;5
154181;56422 104656;3;9
154183;;1;5
154211;26806;2;7
154213;;1;5
154229;114998;1;5
154243;;1;5
154247;;1;5
154267;;1;5
154277;;1;5
154279;;1;5
154291;;1;5
154303;107872;1;5
154313;77036;3;9
154321;64028;3;9
154333;22800;7;17
154339;136582;1;5
154351;;1;5
154369;78132;4;11
154373;39082 112496;3;9
154387;;1;5
154409;;1;5
154417;;1;5
154423;;1;5
154439;;1;5
154459;;1;5
154487;17956;3;9
154493;;1;5
154501;94446;2;7
154523;;1;5
154543;5484;4;11
154571;;1;5
154573;;1;5
154579;103192;1;5
154589;38290;2;7
154591;;1;5
154613;;1;5
154619;;1;5
154621;68842;2;7
154643;24564 68336;5;13
154667;;1;5
154669;;1;5
154681;130864;1;5
154691;;1;5
154699;125200;1;5
154723;;1;5
154727;;1;5
154733;;1;5
154747;122778;1;5
154753;;1;5
154769;;1;5
154787;;1;5
154789;;1;5
154799;;1;5
154807;;1;5
154823;35148;4;11
154841;49230;2;7
154849;;1;5
154871;;1;5
154873;27416;3;9
154877;;1;5
154883;33540;4;11
154897;9360;7;17
154927;61432 149262;3;9
154933;;1;5
154937;;1;5
154943;33768 118306;5;13
154981;;1;5
154991;;1;5
155003;;1;5
155009;;1;5
155017;;1;5
155027;;1;5
155047;;1;5
155069;;1;5
155081;3180;4;11
155083;;1;5
155087;;1;5
155119;;1;5
155137;155050;1;5
155153;;1;5
155161;;1;5
155167;;1;5
155171;39088;3;9
155191;;1;5
155201;7954 98314 144806;2;7
155203;;1;5
155209;;1;5
155219;4776;5;13
155231;144640;1;5
155251;23488;3;9
155269;;1;5
155291;;1;5
155299;59810;2;7
155303;;1;5
155317;;1;5
155327;;1;5
155333;;1;5
155371;95726;2;7
155377;12004;3;9
155381;;1;5
155383;;1;5
155387;;1;5
155399;;1;5
155413;136858;1;5
155423;;1;5
155443;84086;2;7
155453;;1;5
155461;;1;5
155473;;1;5
155501;141272;1;5
155509;26698;2;7
155521;;1;5
155537;;1;5
155539;123592;1;5
155557;;1;5
155569;8094 42272;5;13
155579;24474 101754;2;7
155581;;1;5
155593;133092;1;5
155599;4402 80876 129030 155088;4;11
155609;121068;1;5
155621;;1;5
155627;;1;5
155653;;1;5
155657;;1;5
155663;;1;5
155671;37472;3;9
155689;;1;5
155693;38268;4;11
155699;;1;5
155707;;1;5
155717;;1;5
155719;7108 41832;5;13
155723;56466;2;7
155731;;1;5
155741;90742;2;7
155747;;1;5
155773;42756;4;11
155777;26878;2;7
155783;138486;1;5
155797;143910;1;5
155801;143236;1;5
155809;;1;5
155821;81240 143814;7;17
155833;;1;5
155849;;1;5
155851;;1;5
155861;51352;3;9
155863;;1;5
155887;64374;2;7
155891;;1;5
155893;;1;5
155921;22844;3;9
156007;;1;5
156011;23646;2;7
156019;;1;5
156041;94506;2;7
156059;;1;5
156061;;1;5
156071;;1;5
156089;12716 102848;3;9
156109;54964;3;9
156119;26032;3;9
156127;117406;1;5
156131;;1;5
156139;;1;5
156151;101284 112046;3;9
156157;;1;5
156217;;1;5
156227;;1;5
156229;;1;5
156241;79126 148332;2;7
156253;37876;3;9
156257;49764;4;11
156259;;1;5
156269;23994;2;7
156307;106088;1;5
156319;;1;5
156329;;1;5
156347;;1;5
156353;;1;5
156361;;1;5
156371;37528;3;9
156419;44126 75006;2;7
156421;;1;5
156437;;1;5
156467;;1;5
156487;;1;5
156491;;1;5
156493;;1;5
156511;126040;1;5
156521;;1;5
156539;118374;1;5
156577;120596;1;5
156589;;1;5
156593;;1;5
156601;56000;3;9
156619;56962;2;7
156623;127050;1;5
156631;;1;5
156641;;1;5
156659;73270;2;7
156671;;1;5
156677;;1;5
156679;99174;2;7
156683;22256 32798;3;9
156691;;1;5
156703;132266;1;5
156707;;1;5
156719;95902;2;7
156727;;1;5
156733;;1;5
156749;;1;5
156781;;1;5
156797;;1;5
156799;;1;5
156817;58646;2;7
156823;72482;2;7
156833;82064;3;9
156841;;1;5
156887;;1;5
156899;;1;5
156901;75594;2;7
156913;70842;2;7
156941;;1;5
156943;;1;5
156967;;1;5
156971;12516 56802;4;11
156979;;1;5
157007;39902 48900 101574;4;11
157013;;1;5
157019;;1;5
157037;28960;3;9
157049;81568;3;9
157051;;1;5
157057;;1;5
157061;;1;5
157081;;1;5
157103;104096;3;9
157109;;1;5
157127;;1;5
157133;127680 142416;1;5
157141;;1;5
157163;;1;5
157177;119720;1;5
157181;;1;5
157189;101816;3;9
157207;;1;5
157211;52324;3;9
157217;;1;5
157219;;1;5
157229;;1;5
157231;;1;5
157243;;1;5
157247;108338;1;5
157253;128244;1;5
157259;;1;5
157271;;1;5
157273;;1;5
157277;66480;7;17
157279;;1;5
157291;;1;5
157303;;1;5
157307;;1;5
157321;;1;5
157327;;1;5
157349;;1;5
157351;;1;5
157363;;1;5
157393;;1;5
157411;;1;5
157427;;1;5
157429;;1;5
157433;72650;2;7
157457;;1;5
157477;;1;5
157483;;1;5
157489;24188;3;9
157513;76042 145856;2;7
157519;81706;2;7
157523;154014;1;5
157543;;1;5
157559;65948;3;9
157561;;1;5
157571;;1;5
157579;107508;1;5
157627;;1;5
157637;;1;5
157639;;1;5
157649;;1;5
157667;;1;5
157669;;1;5
157679;;1;5
157721;;1;5
157733;7228;3;9
157739;;1;5
157747;35220;4;11
157769;37302;2;7
157771;7854;2;7
157793;76742;2;7
157799;;1;5
157813;;1;5
157823;;1;5
157831;;1;5
157837;156972;1;5
157841;39056 97820;3;9
157867;;1;5
157877;141750;1;5
157889;65056 69290;3;9
157897;;1;5
157901;;1;5
157907;135454;1;5
157931;;1;5
157933;44688;5;13
157951;66996 69176 103842;5;13
157991;;1;5
157999;;1;5
158003;;1;5
158009;;1;5
158017;;1;5
158029;143654;1;5
158047;;1;5
158071;;1;5
158077;;1;5
158113;;1;5
158129;;1;5
158141;;1;5
158143;;1;5
158161;;1;5
158189;;1;5
158201;14354;2;7
158209;;1;5
158227;;1;5
158231;;1;5
158233;45050;2;7
158243;71202 104604;4;11
158261;;1;5
158269;;1;5
158293;;1;5
158303;7584;5;13
158329;14594 33788 38050;3;9
158341;59246;2;7
158351;;1;5
158357;65488;3;9
158359;153332;1;5
158363;116584;1;5
158371;66556;3;9
158393;;1;5
158407;;1;5
158419;;1;5
158429;;1;5
158443;;1;5
158449;59854;2;7
158489;;1;5
158507;13138;2;7
158519;;1;5
158527;12390;2;7
158537;;1;5
158551;;1;5
158563;51164;3;9
158567;;1;5
158573;125500;1;5
158581;;1;5
158591;43048;3;9
158597;31922;2;7
158611;17034;2;7
158617;78878;2;7
158621;21898 71608 120174;5;13
158633;50232;5;13
158647;85988;3;9
158657;;1;5
158663;96920;3;9
158699;;1;5
158731;;1;5
158747;;1;5
158749;;1;5
158759;;1;5
158761;103786;2;7
158771;55606;2;7
158777;;1;5
158791;21672;5;13
158803;43190;2;7
158843;;1;5
158849;6494 76452;4;11
158863;66418;2;7
158867;;1;5
158881;;1;5
158909;35046;2;7
158923;;1;5
158927;;1;5
158941;107606;1;5
158959;;1;5
158981;113554;1;5
158993;;1;5
159013;16298;2;7
159017;;1;5
159023;;1;5
159059;82048;3;9
159073;;1;5
159079;121688;1;5
159097;900;4;11
159113;97758;2;7
159119;;1;5
159157;142202 158624;1;5
159161;;1;5
159167;8302;2;7
159169;48076 141826;3;9
159179;;1;5
159191;;1;5
159193;;1;5
159199;;1;5
159209;;1;5
159223;;1;5
159227;;1;5
159233;;1;5
159287;6572;3;9
159293;;1;5
159311;;1;5
159319;81726;2;7
159337;;1;5
159347;116908;1;5
159349;;1;5
159361;;1;5
159389;34836;4;11
159403;82668;4;11
159407;;1;5
159421;20442 96840;7;17
159431;72988;3;9
159437;136578;1;5
159457;44160;7;17
159463;86010 151320;2;7
159469;112554;1;5
159473;;1;5
159491;;1;5
159499;127436;1;5
159503;96960;7;17
159521;;1;5
159539;;1;5
159541;;1;5
159553;;1;5
159563;30004;3;9
159569;12774 90418;2;7
159571;26290;2;7
159589;124524 157416;1;5
159617;;1;5
159623;;1;5
159629;;1;5
159631;6776 40302;5;13
159667;43530;2;7
159671;;1;5
159673;114340;1;5
159683;32694 93962 157662;2;7
159697;;1;5
159701;;1;5
159707;10992;5;13
159721;;1;5
159737;;1;5
159739;;1;5
159763;;1;5
159769;61780 100746 101418;4;11
159773;93096;5;13
159779;141494;1;5
159787;;1;5
159791;99122 148862;2;7
159793;;1;5
159799;64140;4;11
159811;;1;5
159833;;1;5
159839;;1;5
159853;143842;1;5
159857;80786;2;7
159869;131106 158380;1;5
159871;8646;2;7
159899;;1;5
159911;;1;5
159931;11908;3;9
159937;;1;5
159977;97830;2;7
159979;;1;5
160001;;1;5
160009;77144 138882;3;9
160019;;1;5
160031;;1;5
160033;94478;2;7
160049;151424;1;5
160073;34714;2;7
160079;27070;2;7
160081;;1;5
160087;;1;5
160091;16952;3;9
160093;;1;5
160117;;1;5
160141;;1;5
160159;12850 92734 144116;2;7
160163;;1;5
160169;;1;5
160183;;1;5
160201;;1;5
160207;;1;5
160217;;1;5
160231;;1;5
160243;91186;2;7
160253;53120 122666;3;9
160309;134336;1;5
160313;;1;5
160319;147406;1;5
160343;145354;1;5
160357;54902;2;7
160367;;1;5
160373;37742;2;7
160387;;1;5
160397;;1;5
160403;72054 97608;5;13
160409;;1;5
160423;;1;5
160441;;1;5
160453;;1;5
160481;140710;1;5
160483;2310 76544 78030;6;15
160499;;1;5
160507;;1;5
160541;;1;5
160553;73248;5;13
160579;;1;5
160583;50464;3;9
160591;;1;5
160603;;1;5
160619;;1;5
160621;;1;5
160627;118148;1;5
160637;113452 158716;1;5
160639;158578;1;5
160649;97022;2;7
160651;25204 70320 94876;7;17
160663;10964;3;9
160669;;1;5
160681;;1;5
160687;35914;2;7
160697;155552;1;5
160709;;1;5
160711;;1;5
160723;;1;5
160739;149000;1;5
160751;148112;1;5
160753;64252;3;9
160757;66204;4;11
160781;;1;5
160789;92346;2;7
160807;;1;5
160813;;1;5
160817;;1;5
160829;;1;5
160841;51538 59594;2;7
160861;;1;5
160877;49910;2;7
160879;;1;5
160883;;1;5
160903;;1;5
160907;;1;5
160933;;1;5
160967;;1;5
160969;;1;5
160981;;1;5
160997;45940 91568;3;9
161009;;1;5
161017;;1;5
161033;1972 59072;3;9
161039;;1;5
161047;;1;5
161053;10710;2;7
161059;;1;5
161071;21344 30030 133986;6;15
161087;;1;5
161093;132180 135740;1;5
161123;;1;5
161137;101278;2;7
161141;;1;5
161149;2990;2;7
161159;;1;5
161167;56034;2;7
161201;;1;5
161221;;1;5
161233;;1;5
161237;;1;5
161263;135486;1;5
161267;;1;5
161281;95222;2;7
161303;;1;5
161309;124882;1;5
161323;;1;5
161333;70018;2;7
161339;;1;5
161341;132252;1;5
161363;;1;5
161377;;1;5
161387;;1;5
161407;;1;5
161411;65994;2;7
161453;;1;5
161459;;1;5
161461;21226 64298 94910 129398;2;7
161471;;1;5
161503;;1;5
161507;;1;5
161521;;1;5
161527;99838;2;7
161531;;1;5
161543;108442 128744;1;5
161561;;1;5
161563;4936;3;9
161569;;1;5
161573;;1;5
161591;151842;1;5
161599;;1;5
161611;142514;1;5
161627;;1;5
161639;;1;5
161641;;1;5
161659;;1;5
161683;;1;5
161717;65192 110016;5;13
161729;;1;5
161731;;1;5
161741;;1;5
161743;;1;5
161753;148320;1;5
161761;135616;1;5
161771;4788 153380;4;11
161773;127316;1;5
161779;24988 27596;3;9
161783;105262;2;7
161807;;1;5
161831;12800 35966;3;9
161839;;1;5
161869;59368 133116;5;13
161873;101126 142410;2;7
161879;;1;5
161881;;1;5
161911;;1;5
161921;29794;2;7
161923;;1;5
161947;31382 83934;2;7
161957;;1;5
161969;79456;3;9
161971;12722;2;7
161977;73528;3;9
161983;105928;3;9
161999;;1;5
162007;;1;5
162011;;1;5
162017;34418;2;7
162053;24978;2;7
162059;64074;2;7
162079;;1;5
162091;121532 143352 158450;1;5
162109;;1;5
162119;68750;2;7
162143;;1;5
162209;;1;5
162221;;1;5
162229;71444;3;9
162251;96668 128592;5;13
162257;;1;5
162263;124;3;9
162269;28622;2;7
162277;;1;5
162287;;1;5
162289;98188;3;9
162293;28532;3;9
162343;83902;2;7
162359;89214;2;7
162389;;1;5
162391;;1;5
162413;68608;3;9
162419;;1;5
162439;;1;5
162451;132194;1;5
162457;;1;5
162473;;1;5
162493;56118;2;7
162499;;1;5
162517;27994 33554;2;7
162523;82926 126446;2;7
162527;;1;5
162529;;1;5
162553;67000;3;9
162557;;1;5
162563;;1;5
162577;;1;5
162593;141916;1;5
162601;;1;5
162611;147512;1;5
162623;28922;2;7
162629;;1;5
162641;;1;5
162649;;1;5
162671;;1;5
162677;;1;5
162683;;1;5
162691;92264;3;9
162703;43086 107752;5;13
162709;129668;1;5
162713;122176 140892;1;5
162727;;1;5
162731;;1;5
162739;148306 149456;1;5
162749;39312;5;13
162751;;1;5
162779;;1;5
162787;94794;2;7
162791;5374 55866 91758 113422 148008;2;7
162821;98086;2;7
162823;80116;3;9
162829;;1;5
162839;110062;1;5
162847;;1;5
162853;;1;5
162859;85980 121800 154862;8;19
162881;119066;1;5
162889;;1;5
162901;;1;5
162907;;1;5
162917;;1;5
162937;;1;5
162947;;1;5
162971;;1;5
162973;64490;2;7
162989;;1;5
162997;;1;5
163003;37928 109116 112604;5;13
163019;;1;5
163021;18966;2;7
163027;17224;3;9
163061;;1;5
163063;88174;2;7
163109;;1;5
163117;;1;5
163127;;1;5
163129;;1;5
163147;;1;5
163151;43208;3;9
163169;18532;3;9
163171;144676;1;5
163181;25056;5;13
163193;;1;5
163199;;1;5
163211;;1;5
163223;155410;1;5
163243;48402;2;7
163249;;1;5
163259;;1;5
163307;87934;2;7
163309;96358;2;7
163321;68456;3;9
163327;;1;5
163337;;1;5
163351;;1;5
163363;1830;2;7
163367;;1;5
163393;;1;5
163403;;1;5
163409;71524;3;9
163411;;1;5
163417;;1;5
163433;;1;5
163469;51684;4;11
163477;9992 44848 161250;3;9
163481;;1;5
163483;;1;5
163487;;1;5
163517;;1;5
163543;57956 122326;3;9
163561;11612;3;9
163567;1656 59098;5;13
163573;81292;3;9
163601;133824;1;5
163613;151240 160008;1;5
163621;63318 109510 110556;4;11
163627;154032;1;5
163633;45034;2;7
163637;;1;5
163643;;1;5
163661;;1;5
163673;78020;3;9
163679;;1;5
163697;;1;5
163729;;1;5
163733;;1;5
163741;;1;5
163753;42832 47508 68802;5;13
163771;;1;5
163781;30914;2;7
163789;;1;5
163811;;1;5
163819;;1;5
163841;23040;7;17
163847;;1;5
163853;;1;5
163859;;1;5
163861;;1;5
163871;112904;1;5
163883;157494;1;5
163901;14342;2;7
163909;;1;5
163927;111422;1;5
163973;;1;5
163979;56;3;9
163981;;1;5
163987;;1;5
163991;67894;2;7
163993;45416;3;9
163997;;1;5
164011;110176;1;5
164023;160008;1;5
164039;;1;5
164051;120462;1;5
164057;;1;5
164071;1864;3;9
164089;;1;5
164093;;1;5
164113;;1;5
164117;;1;5
164147;;1;5
164149;48242;2;7
164173;;1;5
164183;;1;5
164191;44832;5;13
164201;96400;3;9
164209;;1;5
164231;75598;2;7
164233;;1;5
164239;;1;5
164249;;1;5
164251;;1;5
164267;48484 66776;3;9
164279;;1;5
164291;;1;5
164299;52680 107608 115402;8;19
164309;;1;5
164321;;1;5
164341;116664;1;5
164357;;1;5
164363;;1;5
164371;;1;5
164377;;1;5
164387;;1;5
164413;;1;5
164419;37632;5;13
164429;44576 84650;3;9
164431;;1;5
164443;;1;5
164447;;1;5
164449;15846;2;7
164471;72354;2;7
164477;;1;5
164503;;1;5
164513;;1;5
164531;;1;5
164569;;1;5
164581;;1;5
164587;;1;5
164599;;1;5
164617;;1;5
164621;;1;5
164623;154316;1;5
164627;;1;5
164653;;1;5
164663;;1;5
164677;;1;5
164683;;1;5
164701;103738;2;7
164707;56930;2;7
164729;162630;1;5
164743;158808;1;5
164767;;1;5
164771;;1;5
164789;153618;1;5
164809;128506;1;5
164821;152566;1;5
164831;;1;5
164837;;1;5
164839;33130 133470 136578;2;7
164881;;1;5
164893;;1;5
164911;;1;5
164953;9068;3;9
164963;;1;5
164987;;1;5
164999;;1;5
165001;;1;5
165037;;1;5
165041;59806;2;7
165047;87430;2;7
165049;;1;5
165059;;1;5
165079;;1;5
165083;24710;2;7
165089;38098 64494;2;7
165103;;1;5
165133;109462;2;7
165161;55344;5;13
165173;;1;5
165181;;1;5
165203;146286 157930 163636;1;5
165211;;1;5
165229;161148;1;5
165233;20864;3;9
165247;;1;5
165287;;1;5
165293;;1;5
165311;;1;5
165313;;1;5
165317;142294;1;5
165331;;1;5
165343;132788;1;5
165349;;1;5
165367;;1;5
165379;;1;5
165383;;1;5
165391;10548;4;11
165397;75306;2;7
165437;37660;3;9
165443;;1;5
165449;;1;5
165457;156722;1;5
165463;;1;5
165469;;1;5
165479;;1;5
165511;18316;3;9
165523;;1;5
165527;;1;5
165533;;1;5
165541;;1;5
165551;4032 137354;5;13
165553;;1;5
165559;105150;2;7
165569;;1;5
165587;129868;1;5
165589;;1;5
165601;;1;5
165611;11704;3;9
165617;12710 162454;2;7
165653;12460;3;9
165667;;1;5
165673;70982;2;7
165701;;1;5
165703;;1;5
165707;3468;4;11
165709;;1;5
165713;;1;5
165719;;1;5
165721;111672;1;5
165749;84256;3;9
165779;159616;1;5
165799;;1;5
165811;99994;2;7
165817;92362;2;7
165829;69248;3;9
165833;;1;5
165857;;1;5
165877;78694;2;7
165883;114404;1;5
165887;;1;5
165901;8784;5;13
165931;;1;5
165941;;1;5
165947;;1;5
165961;56678;2;7
165983;6390;2;7
166013;;1;5
166021;75836;3;9
166027;;1;5
166031;;1;5
166043;122736;1;5
166063;;1;5
166081;;1;5
166099;82214;2;7
166147;87644;3;9
166151;;1;5
166157;;1;5
166169;;1;5
166183;;1;5
166189;;1;5
166207;18266;2;7
166219;;1;5
166237;;1;5
166247;;1;5
166259;616 106900 128764;3;9
166273;62094 132402;2;7
166289;;1;5
166297;;1;5
166301;126388;1;5
166303;40512 48794;5;13
166319;1302 76250 155282;2;7
166349;;1;5
166351;27620;3;9
166357;;1;5
166363;;1;5
166393;;1;5
166399;;1;5
166403;;1;5
166409;;1;5
166417;;1;5
166429;22524;4;11
166457;63028;3;9
166471;;1;5
166487;;1;5
166541;125886;1;5
166561;2962 72692;3;9
166567;76076;3;9
166571;;1;5
166597;;1;5
166601;;1;5
166603;;1;5
166609;141640;1;5
166613;;1;5
166619;166144;1;5
166627;;1;5
166631;107780;3;9
166643;111222;1;5
166657;118678 160026;1;5
166667;1690 33836 59858;3;9
166669;;1;5
166679;;1;5
166693;;1;5
166703;;1;5
166723;;1;5
166739;;1;5
166741;4138 78258;2;7
166781;;1;5
166783;;1;5
166799;;1;5
166807;;1;5
166823;72988;3;9
166841;;1;5
166843;156386;1;5
166847;;1;5
166849;;1;5
166853;104684 108920;3;9
166861;;1;5
166867;;1;5
166871;124740;1;5
166909;;1;5
166919;;1;5
166931;93312 155932;5;13
166949;;1;5
166967;;1;5
166973;140960;1;5
166979;141984;1;5
166987;;1;5
167009;129114;1;5
167017;;1;5
167021;;1;5
167023;56076;4;11
167033;;1;5
167039;;1;5
167047;;1;5
167051;47370;2;7
167071;;1;5
167077;38580;4;11
167081;;1;5
167087;;1;5
167099;;1;5
167107;;1;5
167113;;1;5
167117;42682;2;7
167119;69546;2;7
167149;83552;3;9
167159;68198 100758;2;7
167173;;1;5
167177;57414;2;7
167191;138790;1;5
167197;;1;5
167213;103424;3;9
167221;;1;5
167249;;1;5
167261;;1;5
167267;;1;5
167269;165356;1;5
167309;;1;5
167311;55590 158438;2;7
167317;;1;5
167329;64002;2;7
167339;;1;5
167341;;1;5
167381;;1;5
167393;;1;5
167407;60560;3;9
167413;;1;5
167423;;1;5
167429;;1;5
167437;;1;5
167441;;1;5
167443;;1;5
167449;;1;5
167471;;1;5
167483;126044;1;5
167491;106870;2;7
167521;;1;5
167537;;1;5
167543;;1;5
167593;103802 150284 153928;2;7
167597;;1;5
167611;;1;5
167621;;1;5
167623;;1;5
167627;128512;1;5
167633;59788;3;9
167641;;1;5
167663;126000;1;5
167677;;1;5
167683;;1;5
167711;;1;5
167729;;1;5
167747;;1;5
167759;;1;5
167771;23538 137862;2;7
167777;;1;5
167779;;1;5
167801;81044;3;9
167809;;1;5
167861;;1;5
167863;;1;5
167873;46412;3;9
167879;;1;5
167887;152712;1;5
167891;;1;5
167899;70420;3;9
167911;;1;5
167917;74586;2;7
167953;;1;5
167971;;1;5
167987;85096;3;9
168013;;1;5
168023;115898;1;5
168029;;1;5
168037;;1;5
168043;;1;5
168067;;1;5
168071;55732 74584;3;9
168083;;1;5
168089;96246;2;7
168109;;1;5
168127;;1;5
168143;;1;5
168151;;1;5
168193;;1;5
168197;;1;5
168211;;1;5
168227;;1;5
168247;;1;5
168253;;1;5
168263;;1;5
168269;;1;5
168277;6604;3;9
168281;;1;5
168293;103608;5;13
168323;45450;2;7
168331;140212 151816;1;5
168347;;1;5
168353;;1;5
168391;117592;1;5
168409;;1;5
168433;105554;2;7
168449;135796;1;5
168451;69114;2;7
168457;;1;5
168463;;1;5
168481;;1;5
168491;149860;1;5
168499;;1;5
168523;;1;5
168527;116994;1;5
168533;;1;5
168541;;1;5
168559;;1;5
168599;;1;5
168601;;1;5
168617;;1;5
168629;;1;5
168631;;1;5
168643;143630 168104;1;5
168673;7640;3;9
168677;;1;5
168697;96926 143364;2;7
168713;104916;4;11
168719;;1;5
168731;;1;5
168737;;1;5
168743;;1;5
168761;154822;1;5
168769;44922;2;7
168781;;1;5
168803;;1;5
168851;127186;1;5
168863;117278;1;5
168869;125250;1;5
168887;48496 133726;3;9
168893;;1;5
168899;102762;2;7
168901;;1;5
168913;104066;2;7
168937;;1;5
168943;;1;5
168977;109372 123838;3;9
168991;168854;1;5
169003;;1;5
169007;24242;2;7
169009;;1;5
169019;150380;1;5
169049;99080;3;9
169063;974;2;7
169067;57946;2;7
169069;;1;5
169079;72936;5;13
169093;;1;5
169097;;1;5
169111;;1;5
169129;14916 97844;4;11
169151;;1;5
169159;14034;2;7
169177;;1;5
169181;;1;5
169199;;1;5
169217;155102;1;5
169219;131598;1;5
169241;;1;5
169243;;1;5
169249;132100;1;5
169259;;1;5
169283;127482;1;5
169307;18416;3;9
169313;61874 158364;2;7
169319;;1;5
169321;23800;3;9
169327;;1;5
169339;;1;5
169343;;1;5
169361;;1;5
169369;40136;3;9
169373;;1;5
169399;118014;1;5
169409;6832 150886;3;9
169427;;1;5
169457;;1;5
169471;84372;4;11
169483;;1;5
169489;;1;5
169493;132142;1;5
169501;;1;5
169523;;1;5
169531;137640;1;5
169553;;1;5
169567;;1;5
169583;;1;5
169591;111728;3;9
169607;68418 150152;2;7
169627;;1;5
169633;156284;1;5
169639;;1;5
169649;;1;5
169657;;1;5
169661;160416;1;5
169667;;1;5
169681;;1;5
169691;122868;1;5
169693;25646 64722;2;7
169709;;1;5
169733;;1;5
169751;;1;5
169753;;1;5
169769;126346;1;5
169777;;1;5
169783;;1;5
169789;;1;5
169817;33688 74318;3;9
169823;166630;1;5
169831;;1;5
169837;139862;1;5
169843;77020 96868 103174 105542;3;9
169859;95612 110318 134652;4;11
169889;;1;5
169891;159362;1;5
169909;;1;5
169913;;1;5
169919;;1;5
169933;;1;5
169937;;1;5
169943;;1;5
169951;129932;1;5
169957;;1;5
169987;;1;5
169991;;1;5
170003;13480;3;9
170021;120486;1;5
170029;43742;2;7
170047;;1;5
170057;;1;5
170063;76876;3;9
170081;;1;5
170099;;1;5
170101;;1;5
170111;;1;5
170123;;1;5
170141;;1;5
170167;;1;5
170179;;1;5
170189;;1;5
170197;84972;4;11
170207;75182 161100;2;7
170213;10230;2;7
170227;;1;5
170231;16968;5;13
170239;137012;1;5
170243;;1;5
170249;;1;5
170263;166670;1;5
170267;;1;5
170279;;1;5
170293;;1;5
170299;;1;5
170327;;1;5
170341;;1;5
170347;;1;5
170351;97508;3;9
170353;126456;1;5
170363;6648 98968 115112;5;13
170369;;1;5
170371;155478;1;5
170383;;1;5
170389;;1;5
170393;23434 130368;5;13
170413;42668 57364 79740;4;11
170441;;1;5
170447;;1;5
170473;17056 124482;5;13
170483;58650;2;7
170497;;1;5
170503;33666;2;7
170509;;1;5
170537;;1;5
170539;;1;5
170551;;1;5
170557;161578;1;5
170579;;1;5
170603;;1;5
170609;;1;5
170627;81598;2;7
170633;67352;3;9
170641;;1;5
170647;;1;5
170669;;1;5
170689;;1;5
170701;;1;5
170707;;1;5
170711;;1;5
170741;22340 156986;3;9
170749;8368;3;9
170759;47730;2;7
170761;;1;5
170767;;1;5
170773;;1;5
170777;39914;2;7
170801;;1;5
170809;132938;1;5
170813;;1;5
170827;40454;2;7
170837;;1;5
170843;55430;2;7
170851;;1;5
170857;147372;1;5
170873;;1;5
170881;;1;5
170887;;1;5
170899;;1;5
170921;22916 60080;3;9
170927;26846;2;7
170953;;1;5
170957;49130;2;7
170971;;1;5
171007;110932;3;9
171023;;1;5
171029;;1;5
171043;;1;5
171047;676;3;9
171049;;1;5
171053;132318;1;5
171077;;1;5
171079;29766;2;7
171091;;1;5
171103;;1;5
171131;;1;5
171161;;1;5
171163;;1;5
171167;;1;5
171169;90976 149104;3;9
171179;;1;5
171203;;1;5
171233;;1;5
171251;;1;5
171253;220;3;9
171263;8592 43842 164060;5;13
171271;116624;1;5
171293;;1;5
171299;;1;5
171317;;1;5
171329;;1;5
171341;;1;5
171383;;1;5
171401;;1;5
171403;;1;5
171427;;1;5
171439;54670 147892;2;7
171449;;1;5
171467;;1;5
171469;;1;5
171473;;1;5
171481;;1;5
171491;105994;2;7
171517;135380 150768;1;5
171529;;1;5
171539;8676 38480;7;17
171541;;1;5
171553;156564;1;5
171559;;1;5
171571;;1;5
171583;138730;1;5
171617;;1;5
171629;;1;5
171637;;1;5
171641;74322;2;7
171653;49470 113876;4;11
171659;57422;2;7
171671;;1;5
171673;;1;5
171679;;1;5
171697;;1;5
171707;;1;5
171713;117788;1;5
171719;;1;5
171733;50044 140846;3;9
171757;;1;5
171761;;1;5
171763;65530;2;7
171793;81880 156894 160358;3;9
171799;;1;5
171803;161574;1;5
171811;;1;5
171823;;1;5
171827;;1;5
171851;78368 80614;3;9
171863;;1;5
171869;91718;2;7
171877;109444;3;9
171881;;1;5
171889;75684;4;11
171917;;1;5
171923;110734;2;7
171929;70970;2;7
171937;;1;5
171947;79298 138904;2;7
172001;112374 154114;2;7
172009;;1;5
172021;;1;5
172027;;1;5
172031;93022;2;7
172049;113876 134510 148740;3;9
172069;;1;5
172079;4840;3;9
172093;119456;1;5
172097;;1;5
172127;;1;5
172147;;1;5
172153;;1;5
172157;;1;5
172169;154074;1;5
172171;;1;5
172181;;1;5
172199;;1;5
172213;;1;5
172217;;1;5
172219;;1;5
172223;;1;5
172243;3630 75600;13;29
172259;146820;1;5
172279;;1;5
172283;;1;5
172297;;1;5
172307;;1;5
172313;;1;5
172321;135632;1;5
172331;148 24842;3;9
172343;;1;5
172351;;1;5
172357;;1;5
172373;;1;5
172399;16772;3;9
172411;;1;5
172421;;1;5
172423;114122;2;7
172427;101686;2;7
172433;;1;5
172439;68040;8;19
172441;;1;5
172489;;1;5
172507;;1;5
172517;;1;5
172519;163434;1;5
172541;28138 46726;2;7
172553;67402;2;7
172561;;1;5
172573;2092;3;9
172583;154182;1;5
172589;;1;5
172597;;1;5
172603;68052;4;11
172607;106386;2;7
172619;161674;1;5
172633;;1;5
172643;;1;5
172649;;1;5
172657;5882;2;7
172663;67214 148974;2;7
172673;22842;2;7
172681;;1;5
172687;;1;5
172709;;1;5
172717;57536 150138;3;9
172721;;1;5
172741;;1;5
172751;23274;2;7
172759;168858;1;5
172787;;1;5
172801;114704;3;9
172807;;1;5
172829;;1;5
172849;;1;5
172853;;1;5
172859;87926;2;7
172867;;1;5
172871;;1;5
172877;;1;5
172883;;1;5
172933;24912;5;13
172969;;1;5
172973;42938 120170 131968 135890;3;9
172981;17666 68438;2;7
172987;83108 154898;3;9
172993;;1;5
172999;103074;2;7
173021;116116;1;5
173023;167414;1;5
173039;;1;5
173053;;1;5
173059;;1;5
173081;;1;5
173087;;1;5
173099;;1;5
173137;6334 112552 165766;3;9
173141;;1;5
173149;;1;5
173177;;1;5
173183;;1;5
173189;;1;5
173191;155680;1;5
173207;;1;5
173209;109752;5;13
173219;43578 62084 89636;4;11
173249;;1;5
173263;167812;1;5
173267;18574;2;7
173273;;1;5
173291;;1;5
173293;;1;5
173297;155074;1;5
173309;;1;5
173347;;1;5
173357;;1;5
173359;;1;5
173429;;1;5
173431;64664;3;9
173473;94526 159400;2;7
173483;;1;5
173491;146838;1;5
173497;157362;1;5
173501;99014;2;7
173531;;1;5
173539;;1;5
173543;;1;5
173549;65454;2;7
173561;93192;5;13
173573;75272;3;9
173599;;1;5
173617;68140 141140;3;9
173629;;1;5
173647;170408;1;5
173651;;1;5
173659;;1;5
173669;;1;5
173671;;1;5
173683;;1;5
173687;;1;5
173699;;1;5
173707;15892;3;9
173713;;1;5
173729;154530;1;5
173741;44502 93872 97306;5;13
173743;44628 139336;5;13
173773;;1;5
173777;;1;5
173779;;1;5
173783;8670 49398;2;7
173807;102740;3;9
173819;;1;5
173827;108776;3;9
173839;;1;5
173851;;1;5
173861;;1;5
173867;21866 103850 151312;2;7
173891;;1;5
173897;;1;5
173909;;1;5
173917;;1;5
173923;;1;5
173933;172562;1;5
173969;;1;5
173977;;1;5
173981;1884 144214 172646;4;11
173993;;1;5
174007;60430 135860;3;9
174017;46606;2;7
174019;;1;5
174047;;1;5
174049;72102;2;7
174061;55006;2;7
174067;;1;5
174071;;1;5
174077;;1;5
174079;105314 172508;2;7
174091;;1;5
174101;1780 173126;3;9
174121;139678;1;5
174137;118580;1;5
174143;160518 169302;1;5
174149;109978;2;7
174157;;1;5
174169;;1;5
174197;;1;5
174221;31674 50248;5;13
174241;;1;5
174257;40634;2;7
174259;;1;5
174263;;1;5
174281;144442;1;5
174289;;1;5
174299;41126;2;7
174311;9798;2;7
174329;152656;1;5
174331;;1;5
174337;101070;2;7
174347;;1;5
174367;;1;5
174389;;1;5
174407;37656 88018;5;13
174413;;1;5
174431;87836 170178;3;9
174443;;1;5
174457;103930 105030 166972;2;7
174467;;1;5
174469;;1;5
174481;45184;3;9
174487;38274;2;7
174491;;1;5
174527;;1;5
174533;95078 124884;4;11
174569;;1;5
174571;;1;5
174583;;1;5
174599;52578;2;7
174613;93858;2;7
174617;117288;1;5
174631;;1;5
174637;;1;5
174649;;1;5
174653;;1;5
174659;165834;1;5
174673;13872;5;13
174679;;1;5
174703;110792;3;9
174721;34812;4;11
174737;98074 113782;2;7
174749;;1;5
174761;;1;5
174763;103062;2;7
174767;;1;5
174773;;1;5
174799;;1;5
174821;;1;5
174829;;1;5
174851;122858;1;5
174859;;1;5
174877;;1;5
174893;35074;2;7
174901;;1;5
174907;;1;5
174917;;1;5
174929;92616;5;13
174931;;1;5
174943;;1;5
174959;;1;5
174989;173366;1;5
174991;43352 149908;3;9
175003;113984;3;9
175013;;1;5
175039;95640;7;17
175061;;1;5
175067;;1;5
175069;;1;5
175079;;1;5
175081;;1;5
175103;;1;5
175129;;1;5
175141;;1;5
175211;;1;5
175229;;1;5
175261;;1;5
175267;;1;5
175277;165308;1;5
175291;;1;5
175303;;1;5
175309;8156 28306;3;9
175327;;1;5
175333;;1;5
175349;;1;5
175361;1964 22664;3;9
175391;;1;5
175393;;1;5
175403;;1;5
175411;;1;5
175433;;1;5
175447;33262 76016;3;9
175453;148228;1;5
175463;123278;1;5
175481;64804 164504;3;9
175493;49586 55958;2;7
175499;103516;3;9
175519;85072 149078;3;9
175523;;1;5
175543;124724;1;5
175573;146070;1;5
175601;;1;5
175621;108732;4;11
175631;;1;5
175633;;1;5
175649;153062;1;5
175663;;1;5
175673;;1;5
175687;;1;5
175691;2806;2;7
175699;71968 94608;5;13
175709;106960;3;9
175723;;1;5
175727;;1;5
175753;111756;4;11
175757;55958;2;7
175759;21442;2;7
175781;121040;1;5
175783;;1;5
175811;18462 45070 69476;4;11
175829;;1;5
175837;160218 173726;1;5
175843;102064;3;9
175853;;1;5
175859;;1;5
175873;36548 130818;4;11
175891;;1;5
175897;;1;5
175909;;1;5
175919;41398;2;7
175937;;1;5
175939;;1;5
175949;79518 121260;4;11
175961;;1;5
175963;158722;1;5
175979;;1;5
175991;;1;5
175993;70154;2;7
176017;;1;5
176021;172660;1;5
176023;55164;4;11
176041;75310 79440;7;17
176047;16368 21366;5;13
176051;44512;3;9
176053;;1;5
176063;29062 166388;2;7
176081;;1;5
176087;;1;5
176089;32080 120446;3;9
176123;;1;5
176129;;1;5
176153;96912;5;13
176159;110650;2;7
176161;;1;5
176179;;1;5
176191;;1;5
176201;22432;3;9
176207;154276;1;5
176213;;1;5
176221;75664 160846;3;9
176227;32170;2;7
176237;;1;5
176243;;1;5
176261;;1;5
176299;;1;5
176303;;1;5
176317;;1;5
176321;120716;1;5
176327;82842;2;7
176329;;1;5
176333;22594;2;7
176347;;1;5
176353;;1;5
176357;24102;2;7
176369;;1;5
176383;;1;5
176389;;1;5
176401;;1;5
176413;;1;5
176417;80856;5;13
176419;;1;5
176431;;1;5
176459;;1;5
176461;;1;5
176467;;1;5
176489;;1;5
176497;;1;5
176503;;1;5
176507;;1;5
176509;;1;5
176521;;1;5
176531;;1;5
176537;;1;5
176549;22378;2;7
176551;;1;5
176557;;1;5
176573;17692;3;9
176591;;1;5
176597;63426;2;7
176599;49530;2;7
176609;;1;5
176611;;1;5
176629;96248 125028;5;13
176641;126712;1;5
176651;105794;2;7
176677;;1;5
176699;36102;2;7
176711;;1;5
176713;;1;5
176741;80032;3;9
176747;;1;5
176753;18036;4;11
176777;;1;5
176779;;1;5
176789;;1;5
176791;;1;5
176797;;1;5
176807;96882 167856 168680;2;7
176809;87014;2;7
176819;90678;2;7
176849;;1;5
176857;66462 89334;2;7
176887;98576;3;9
176899;;1;5
176903;153730;1;5
176921;;1;5
176923;163420;1;5
176927;1894 52834;2;7
176933;;1;5
176951;;1;5
176977;;1;5
176983;33600 122524;9;21
176989;98932;3;9
177007;35052;4;11
177011;;1;5
177013;40106;2;7
177019;174912;1;5
177043;;1;5
177091;43274;2;7
177101;44420 167596;3;9
177109;145460;1;5
177113;;1;5
177127;;1;5
177131;60730 124948;3;9
177167;;1;5
177173;;1;5
177209;;1;5
177211;29780 56700;4;11
177217;;1;5
177223;148690;1;5
177239;;1;5
177257;;1;5
177269;61744 122064;5;13
177283;;1;5
177301;;1;5
177319;;1;5
177323;;1;5
177337;128988;1;5
177347;79796;3;9
177379;;1;5
177383;;1;5
177409;157956;1;5
177421;;1;5
177427;59802;2;7
177431;;1;5
177433;159458 175696;1;5
177467;56168;3;9
177473;;1;5
177481;85540;3;9
177487;55138;2;7
177493;;1;5
177511;;1;5
177533;74898;2;7
177539;168038;1;5
177553;;1;5
177589;;1;5
177601;;1;5
177623;;1;5
177647;;1;5
177677;;1;5
177679;;1;5
177691;;1;5
177739;60102;2;7
177743;61620;4;11
177761;;1;5
177763;;1;5
177787;;1;5
177791;;1;5
177797;22812;4;11
177811;;1;5
177823;;1;5
177839;18092;3;9
177841;;1;5
177883;;1;5
177887;66570 66946;2;7
177889;;1;5
177893;138294;1;5
177907;112628;3;9
177913;;1;5
177917;60444;4;11
177929;;1;5
177943;8992;3;9
177949;;1;5
177953;;1;5
177967;90814;2;7
177979;;1;5
178001;153940;1;5
178021;;1;5
178037;;1;5
178039;12978;2;7
178067;;1;5
178069;40278 61556;4;11
178091;25416 157278;5;13
178093;109610 125926;2;7
178103;;1;5
178117;;1;5
178127;;1;5
178141;47116;3;9
178151;112842;2;7
178169;;1;5
178183;;1;5
178187;114488;3;9
178207;;1;5
178223;;1;5
178231;42574 91640;3;9
178247;3750;2;7
178249;;1;5
178259;;1;5
178261;151514;1;5
178289;;1;5
178301;;1;5
178307;54302 66140 121874 173540;3;9
178327;;1;5
178333;;1;5
178349;;1;5
178351;;1;5
178361;;1;5
178393;;1;5
178397;;1;5
178403;83794;2;7
178417;;1;5
178439;;1;5
178441;25686 117434;2;7
178447;;1;5
178469;;1;5
178481;8090;2;7
178487;;1;5
178489;31752;5;13
178501;;1;5
178513;;1;5
178531;12154 79578;2;7
178537;104802;2;7
178559;78844;3;9
178561;;1;5
178567;;1;5
178571;;1;5
178597;;1;5
178601;;1;5
178603;;1;5
178609;36110;2;7
178613;;1;5
178621;;1;5
178627;;1;5
178639;;1;5
178643;175440;1;5
178681;;1;5
178691;122284;1;5
178693;;1;5
178697;;1;5
178753;155346;1;5
178757;;1;5
178781;;1;5
178793;145162;1;5
178799;143142;1;5
178807;;1;5
178813;;1;5
178817;;1;5
178819;33482;2;7
178831;;1;5
178853;83894;2;7
178859;24988;3;9
178873;121758;1;5
178877;;1;5
178889;;1;5
178897;119694;1;5
178903;;1;5
178907;;1;5
178909;51568 159158;3;9
178921;55208;3;9
178931;14602;2;7
178933;112002 112584;5;13
178939;;1;5
178951;38820 138198;4;11
178973;;1;5
178987;;1;5
179021;106832;3;9
179029;;1;5
179033;;1;5
179041;8506 16510;2;7
179051;;1;5
179057;47560;3;9
179083;;1;5
179089;9620;3;9
179099;;1;5
179107;;1;5
179111;177696;1;5
179119;172508;1;5
179143;;1;5
179161;;1;5
179167;;1;5
179173;;1;5
179203;;1;5
179209;;1;5
179213;;1;5
179233;17314 24202 110178 121092;4;11
179243;;1;5
179261;;1;5
179269;7732;3;9
179281;94948;3;9
179287;;1;5
179317;29718;2;7
179321;;1;5
179327;;1;5
179351;;1;5
179357;170176;1;5
179369;;1;5
179381;172984;1;5
179383;58378;2;7
179393;99438;2;7
179407;100352;3;9
179411;;1;5
179429;35172;4;11
179437;59806;2;7
179441;;1;5
179453;30944;3;9
179461;;1;5
179471;;1;5
179479;;1;5
179483;;1;5
179497;22166;2;7
179519;;1;5
179527;;1;5
179533;173578;1;5
179549;;1;5
179563;;1;5
179573;;1;5
179579;;1;5
179581;;1;5
179591;;1;5
179593;;1;5
179603;;1;5
179623;;1;5
179633;;1;5
179651;;1;5
179657;65314;2;7
179659;88662;2;7
179671;153866;1;5
179687;;1;5
179689;;1;5
179693;16470 130106;2;7
179717;144170;1;5
179719;;1;5
179737;22044;4;11
179743;;1;5
179749;137400;1;5
179779;;1;5
179801;;1;5
179807;;1;5
179813;;1;5
179819;46610;2;7
179821;;1;5
179827;59966;2;7
179833;114102;2;7
179849;173360;1;5
179897;;1;5
179899;82580 174470;3;9
179903;14072;3;9
179909;69532 108854;3;9
179917;;1;5
179923;113588;3;9
179939;;1;5
179947;12802 170766;2;7
179951;69110;2;7
179953;;1;5
179957;153528;1;5
179969;2780 46492;3;9
179981;173122;1;5
179989;;1;5
179999;147794 179090;1;5
180001;;1;5
180007;;1;5
180023;;1;5
180043;;1;5
180053;;1;5
180071;12770 63172;3;9
180073;;1;5
180077;124796;1;5
180097;;1;5
180137;12030;2;7
180161;;1;5
180179;;1;5
180181;;1;5
180211;83514;2;7
180221;;1;5
180233;;1;5
180239;72044;3;9
180241;;1;5
180247;;1;5
180259;81926;2;7
180263;;1;5
180281;161856;1;5
180287;;1;5
180289;47118;2;7
180307;;1;5
180311;;1;5
180317;44244 130112;5;13
180331;163020;1;5
180337;;1;5
180347;;1;5
180361;;1;5
180371;110166 155562;2;7
180379;;1;5
180391;;1;5
180413;;1;5
180419;;1;5
180437;;1;5
180463;60968 62436;5;13
180473;148118;1;5
180491;;1;5
180497;;1;5
180503;164906;1;5
180511;130228;1;5
180533;81924;4;11
180539;;1;5
180541;;1;5
180547;26992;3;9
180563;18636;4;11
180569;;1;5
180617;;1;5
180623;113058;2;7
180629;;1;5
180647;;1;5
180667;;1;5
180679;;1;5
180701;8028;4;11
180731;60172;3;9
180749;;1;5
180751;11000;3;9
180773;;1;5
180779;;1;5
180793;;1;5
180797;;1;5
180799;;1;5
180811;;1;5
180847;;1;5
180871;;1;5
180883;;1;5
180907;;1;5
180949;;1;5
180959;20046;2;7
181001;;1;5
181003;;1;5
181019;87088;3;9
181031;107856;5;13
181039;;1;5
181061;;1;5
181063;;1;5
181081;;1;5
181087;;1;5
181123;;1;5
181141;101280;7;17
181157;101464;3;9
181183;116670;2;7
181193;;1;5
181199;;1;5
181201;43336;3;9
181211;;1;5
181213;;1;5
181219;;1;5
181243;;1;5
181253;148964;1;5
181273;;1;5
181277;;1;5
181283;;1;5
181297;;1;5
181301;;1;5
181303;;1;5
181361;;1;5
181387;;1;5
181397;179696;1;5
181399;157496;1;5
181409;;1;5
181421;;1;5
181439;;1;5
181457;;1;5
181459;158314;1;5
181499;;1;5
181501;;1;5
181513;159446;1;5
181523;;1;5
181537;;1;5
181549;130382;1;5
181553;87738;2;7
181603;;1;5
181607;;1;5
181609;113996;3;9
181619;;1;5
181639;30284;3;9
181667;60968 65318;3;9
181669;23006 158638 175358;2;7
181693;66284;3;9
181711;36436;3;9
181717;;1;5
181721;;1;5
181729;;1;5
181739;;1;5
181751;12092;3;9
181757;;1;5
181759;;1;5
181763;;1;5
181777;;1;5
181787;42046;2;7
181789;;1;5
181813;;1;5
181837;;1;5
181871;;1;5
181873;;1;5
181889;55300;3;9
181891;;1;5
181903;;1;5
181913;40802;2;7
181919;;1;5
181927;158018;1;5
181931;92150;2;7
181943;;1;5
181957;;1;5
181967;;1;5
181981;;1;5
181997;55050;2;7
182009;78122;2;7
182011;;1;5
182027;;1;5
182029;;1;5
182041;;1;5
182047;;1;5
182057;175196;1;5
182059;52018;2;7
182089;;1;5
182099;;1;5
182101;;1;5
182107;13902 91848 103752;5;13
182111;16124 162708 172440;3;9
182123;;1;5
182129;;1;5
182131;;1;5
182141;95906;2;7
182159;157672;1;5
182167;;1;5
182177;;1;5
182179;;1;5
182201;4946;2;7
182209;;1;5
182233;;1;5
182239;;1;5
182243;155404;1;5
182261;;1;5
182279;;1;5
182297;170778;1;5
182309;80296;3;9
182333;;1;5
182339;;1;5
182341;;1;5
182353;101704;3;9
182387;5766;2;7
182389;;1;5
182417;;1;5
182423;;1;5
182431;;1;5
182443;;1;5
182453;73688;3;9
182467;;1;5
182471;165426;1;5
182473;;1;5
182489;;1;5
182503;;1;5
182509;;1;5
182519;;1;5
182537;23760 70920 120062;7;17
182549;76684;3;9
182561;;1;5
182579;;1;5
182587;145238;1;5
182593;;1;5
182599;;1;5
182603;116108;3;9
182617;93008;3;9
182627;;1;5
182639;;1;5
182641;;1;5
182653;;1;5
182657;139036 140922;1;5
182659;;1;5
182681;4118;2;7
182687;;1;5
182701;38980 62696;3;9
182711;;1;5
182713;;1;5
182747;;1;5
182773;108446 143178;2;7
182779;;1;5
182789;12802;2;7
182803;;1;5
182813;164882;1;5
182821;37124 130002;4;11
182839;;1;5
182851;;1;5
182857;;1;5
182867;68128;3;9
182887;118046;2;7
182893;;1;5
182899;;1;5
182921;94486 99812;3;9
182927;;1;5
182929;9166 72232;3;9
182933;140570;1;5
182953;71452;3;9
182957;25770;2;7
182969;;1;5
182981;;1;5
182999;;1;5
183023;30806;2;7
183037;171934;1;5
183041;;1;5
183047;154696;1;5
183059;;1;5
183067;;1;5
183089;;1;5
183091;100474;2;7
183119;;1;5
183151;151354;1;5
183167;;1;5
183191;57106;2;7
183203;;1;5
183247;;1;5
183259;97780;3;9
183263;;1;5
183283;;1;5
183289;;1;5
183299;;1;5
183301;;1;5
183307;;1;5
183317;171066;1;5
183319;;1;5
183329;171112;1;5
183343;;1;5
183349;83978;2;7
183361;;1;5
183373;;1;5
183377;;1;5
183383;;1;5
183389;;1;5
183397;60554 106444;3;9
183437;;1;5
183439;;1;5
183451;;1;5
183461;16272;5;13
183473;28344 45722;5;13
183479;;1;5
183487;;1;5
183497;138284;1;5
183499;105356;3;9
183503;;1;5
183509;;1;5
183511;;1;5
183523;;1;5
183527;153400;1;5
183569;155656;1;5
183571;;1;5
183577;;1;5
183581;71328;5;13
183587;;1;5
183593;;1;5
183611;;1;5
183637;;1;5
183661;;1;5
183683;170198;1;5
183691;118294;2;7
183697;;1;5
183707;;1;5
183709;;1;5
183713;134040;1;5
183761;;1;5
183763;;1;5
183797;;1;5
183809;;1;5
183823;;1;5
183829;;1;5
183871;;1;5
183877;18214;2;7
183881;;1;5
183907;;1;5
183917;;1;5
183919;;1;5
183943;;1;5
183949;10502;2;7
183959;;1;5
183971;74850 161992;2;7
183973;121142 155502;2;7
183979;;1;5
184003;33492 165816;4;11
184007;142112;1;5
184013;;1;5
184031;113048;3;9
184039;;1;5
184043;;1;5
184057;;1;5
184073;;1;5
184081;;1;5
184087;;1;5
184111;;1;5
184117;;1;5
184133;136768;1;5
184153;;1;5
184157;;1;5
184181;;1;5
184187;135156;1;5
184189;23380;3;9
184199;42768 169982;5;13
184211;119944;3;9
184231;;1;5
184241;121110;2;7
184259;37570 131972;3;9
184271;157718;1;5
184273;9852;4;11
184279;105610;2;7
184291;17482;2;7
184309;52068;4;11
184321;;1;5
184333;64068;4;11
184337;7234;2;7
184351;163846;1;5
184369;13512;5;13
184409;152386;1;5
184417;;1;5
184441;169122;1;5
184447;;1;5
184463;;1;5
184477;71468 118850;3;9
184487;;1;5
184489;71176;3;9
184511;;1;5
184517;;1;5
184523;;1;5
184553;;1;5
184559;8296 50662 116650 155998;3;9
184567;;1;5
184571;175034;1;5
184577;135548 142794;1;5
184607;33976;3;9
184609;;1;5
184627;;1;5
184631;29984 144918;5;13
184633;;1;5
184649;;1;5
184651;135304;1;5
184669;;1;5
184687;;1;5
184693;120508;3;9
184703;;1;5
184711;;1;5
184721;;1;5
184727;181966;1;5
184733;64508;3;9
184753;51774 134372;4;11
184777;13846;2;7
184823;36194;2;7
184829;34906;2;7
184831;;1;5
184837;;1;5
184843;;1;5
184859;;1;5
184879;;1;5
184901;2334 6866;2;7
184903;;1;5
184913;;1;5
184949;;1;5
184957;;1;5
184967;;1;5
184969;;1;5
184993;91212 161442;4;11
184997;;1;5
184999;154536;1;5
185021;93506;2;7
185027;102714;2;7
185051;;1;5
185057;;1;5
185063;;1;5
185069;;1;5
185071;83882;2;7
185077;;1;5
185089;;1;5
185099;;1;5
185123;;1;5
185131;;1;5
185137;40550 51842;2;7
185149;97714;2;7
185153;;1;5
185161;;1;5
185167;;1;5
185177;;1;5
185183;;1;5
185189;;1;5
185221;;1;5
185233;;1;5
185243;117186;2;7
185267;;1;5
185291;;1;5
185299;65182;2;7
185303;;1;5
185309;124428;1;5
185323;;1;5
185327;;1;5
185359;;1;5
185363;;1;5
185369;;1;5
185371;;1;5
185401;;1;5
185429;91448 169356;3;9
185441;11554;2;7
185467;;1;5
185477;131888 142662;1;5
185483;;1;5
185491;;1;5
185519;;1;5
185527;;1;5
185531;;1;5
185533;;1;5
185539;148546;1;5
185543;;1;5
185551;52498 66648;5;13
185557;61582;2;7
185567;150142;1;5
185569;81850;2;7
185593;;1;5
185599;;1;5
185621;138706;1;5
185641;;1;5
185651;;1;5
185677;;1;5
185681;109472;3;9
185683;28666;2;7
185693;;1;5
185699;18478;2;7
185707;;1;5
185711;;1;5
185723;;1;5
185737;7324;3;9
185747;;1;5
185749;;1;5
185753;;1;5
185767;54108 95880;7;17
185789;;1;5
185797;;1;5
185813;;1;5
185819;172756;1;5
185821;106914;2;7
185831;;1;5
185833;;1;5
185849;;1;5
185869;122110;2;7
185873;176674;1;5
185893;34612 129806;3;9
185897;;1;5
185903;;1;5
185917;;1;5
185923;67568;3;9
185947;167948;1;5
185951;;1;5
185957;131546;1;5
185959;100434;2;7
185971;92264;3;9
185987;;1;5
185993;;1;5
186007;;1;5
186013;;1;5
186019;119414;2;7
186023;;1;5
186037;156738;1;5
186041;;1;5
186049;;1;5
186071;;1;5
186097;177168;1;5
186103;155098;1;5
186107;;1;5
186113;61148;3;9
186119;;1;5
186149;;1;5
186157;;1;5
186161;;1;5
186163;173760;1;5
186187;;1;5
186191;47408;3;9
186211;;1;5
186227;68976;5;13
186229;112990;2;7
186239;114092 131974;3;9
186247;;1;5
186253;;1;5
186259;;1;5
186271;;1;5
186283;;1;5
186299;111418;2;7
186301;85826 97484;3;9
186311;75316 82308;4;11
186317;;1;5
186343;;1;5
186377;160798;1;5
186379;;1;5
186391;166944;1;5
186397;142456;1;5
186419;;1;5
186437;;1;5
186451;;1;5
186469;;1;5
186479;;1;5
186481;;1;5
186551;19218;2;7
186569;140670;1;5
186581;106410;2;7
186583;110022;2;7
186587;;1;5
186601;;1;5
186619;70252;3;9
186629;;1;5
186647;86178;2;7
186649;;1;5
186653;;1;5
186671;;1;5
186679;;1;5
186689;96592;3;9
186701;;1;5
186707;58 158122;2;7
186709;80682 90294;2;7
186727;;1;5
186733;;1;5
186743;;1;5
186757;;1;5
186761;28088 28710 180216;6;15
186763;;1;5
186773;;1;5
186793;72128;3;9
186799;;1;5
186841;47036;3;9
186859;;1;5
186869;100988;3;9
186871;;1;5
186877;;1;5
186883;117988;3;9
186889;;1;5
186917;122176;3;9
186947;72212;3;9
186959;151354 164110;1;5
187003;;1;5
187009;;1;5
187027;;1;5
187043;;1;5
187049;66536 155576;3;9
187067;;1;5
187069;66646;2;7
187073;23796 32346;4;11
187081;;1;5
187091;;1;5
187111;;1;5
187123;;1;5
187127;66446;2;7
187129;123532;3;9
187133;;1;5
187139;25630;2;7
187141;22668;4;11
187163;;1;5
187171;;1;5
187177;;1;5
187181;151486;1;5
187189;95962;2;7
187193;131986;1;5
187211;;1;5
187217;;1;5
187219;;1;5
187223;;1;5
187237;;1;5
187273;11008;3;9
187277;145238;1;5
187303;;1;5
187337;87826 131780;3;9
187339;;1;5
187349;;1;5
187361;;1;5
187367;;1;5
187373;165998;1;5
187379;;1;5
187387;33810 80926;2;7
187393;;1;5
187409;;1;5
187417;;1;5
187423;2926 62518;2;7
187433;;1;5
187441;;1;5
187463;;1;5
187469;178290;1;5
187471;177612;1;5
187477;165674;1;5
187507;;1;5
187513;27642 63986;2;7
187531;;1;5
187547;;1;5
187559;153054;1;5
187573;9656;3;9
187597;;1;5
187631;;1;5
187633;97110;2;7
187637;;1;5
187639;;1;5
187651;;1;5
187661;;1;5
187669;;1;5
187687;;1;5
187699;32830 79028;3;9
187711;;1;5
187721;;1;5
187751;61682;2;7
187763;;1;5
187787;;1;5
187793;;1;5
187823;;1;5
187843;;1;5
187861;28756;3;9
187871;84944;3;9
187877;;1;5
187883;185578;1;5
187897;;1;5
187907;;1;5
187909;87824;3;9
187921;;1;5
187927;;1;5
187931;43060;3;9
187951;44362;2;7
187963;;1;5
187973;;1;5
187987;110302;2;7
188011;;1;5
188017;141568;1;5
188021;;1;5
188029;;1;5
188107;138860;1;5
188137;;1;5
188143;;1;5
188147;108912;5;13
188159;132170 155990;1;5
188171;;1;5
188179;41628 71840;7;17
188189;;1;5
188197;;1;5
188249;;1;5
188261;55600;3;9
188273;;1;5
188281;;1;5
188291;;1;5
188299;;1;5
188303;;1;5
188311;;1;5
188317;62350;2;7
188323;3360;9;21
188333;;1;5
188351;;1;5
188359;;1;5
188369;;1;5
188389;;1;5
188401;81616;3;9
188407;;1;5
188417;86808 182270;5;13
188431;102846;2;7
188437;;1;5
188443;;1;5
188459;;1;5
188473;113116;3;9
188483;;1;5
188491;5372;3;9
188519;25374 49430 55912 159956;6;15
188527;;1;5
188533;29008;3;9
188563;;1;5
188579;6454 12246 70302;2;7
188603;;1;5
188609;;1;5
188621;;1;5
188633;17734 81756;4;11
188653;;1;5
188677;;1;5
188681;;1;5
188687;;1;5
188693;;1;5
188701;;1;5
188707;;1;5
188711;126604;1;5
188719;;1;5
188729;;1;5
188753;;1;5
188767;79738;2;7
188779;;1;5
188791;91266;2;7
188801;;1;5
188827;;1;5
188831;;1;5
188833;24614;2;7
188843;143770;1;5
188857;;1;5
188861;;1;5
188863;;1;5
188869;;1;5
188891;;1;5
188911;175610;1;5
188927;;1;5
188933;;1;5
188939;;1;5
188941;124568;3;9
188953;136926;1;5
188957;110250 178158;2;7
188983;55910 144692;3;9
188999;;1;5
189011;;1;5
189017;;1;5
189019;;1;5
189041;139764;1;5
189043;;1;5
189061;;1;5
189067;69276;4;11
189127;;1;5
189139;;1;5
189149;;1;5
189151;16208 96464;3;9
189169;;1;5
189187;;1;5
189199;68210;2;7
189223;;1;5
189229;92822;2;7
189239;;1;5
189251;;1;5
189253;;1;5
189257;20132;3;9
189271;;1;5
189307;;1;5
189311;;1;5
189337;;1;5
189347;;1;5
189349;167298;1;5
189353;186730;1;5
189361;;1;5
189377;173118;1;5
189389;;1;5
189391;107210;2;7
189401;;1;5
189407;;1;5
189421;;1;5
189433;53016;5;13
189437;97112;3;9
189439;;1;5
189463;;1;5
189467;5820;4;11
189473;;1;5
189479;;1;5
189491;;1;5
189493;;1;5
189509;;1;5
189517;;1;5
189523;124800;7;17
189529;;1;5
189547;131048;1;5
189559;;1;5
189583;;1;5
189593;;1;5
189599;9664;3;9
189613;;1;5
189617;160722;1;5
189619;100590;2;7
189643;43994;2;7
189653;28478;2;7
189661;;1;5
189671;;1;5
189691;36134;2;7
189697;72060;4;11
189701;;1;5
189713;11142;2;7
189733;;1;5
189743;;1;5
189757;;1;5
189767;19260;4;11
189797;;1;5
189799;177990;1;5
189817;163992;1;5
189823;171590;1;5
189851;;1;5
189853;30170;2;7
189859;;1;5
189877;168742;1;5
189881;80098;2;7
189887;7952;3;9
189901;46246;2;7
189913;;1;5
189929;75412 188702;3;9
189947;;1;5
189949;175796 188136;1;5
189961;;1;5
189967;88936 152886;5;13
189977;3346;2;7
189983;;1;5
189989;;1;5
189997;188434;1;5
190027;;1;5
190031;;1;5
190051;;1;5
190063;175664;1;5
190093;108588;4;11
190097;;1;5
190121;;1;5
190129;151306 153052;1;5
190147;94800;7;17
190159;;1;5
190181;;1;5
190207;;1;5
190243;;1;5
190249;;1;5
190261;;1;5
190271;;1;5
190283;;1;5
190297;75090;2;7
190301;;1;5
190313;;1;5
190321;86016;5;13
190331;;1;5
190339;;1;5
190357;12174;2;7
190367;;1;5
190369;30006;2;7
190387;162112;1;5
190391;;1;5
190403;179748;1;5
190409;;1;5
190471;103540;3;9
190507;;1;5
190523;;1;5
190529;;1;5
190537;;1;5
190543;;1;5
190573;27100;3;9
190577;;1;5
190579;128710;1;5
190583;178454;1;5
190591;;1;5
190607;;1;5
190613;93948;4;11
190633;;1;5
190639;81920;3;9
190649;183108;1;5
190657;;1;5
190667;;1;5
190669;99418;2;7
190699;;1;5
190709;47038;2;7
190711;;1;5
190717;24610 168396;2;7
190753;;1;5
190759;170326;1;5
190763;;1;5
190769;34700 154852 175210;3;9
190783;32700;4;11
190787;;1;5
190793;57652;3;9
190807;110766 179776;2;7
190811;53932 178468;3;9
190823;49164;4;11
190829;;1;5
190837;;1;5
190843;;1;5
190871;109458;2;7
190889;;1;5
190891;;1;5
190901;;1;5
190909;;1;5
190913;57150;2;7
190921;46532 48146 92194;3;9
190979;;1;5
190997;1854 16402;2;7
191021;136256;1;5
191027;183094;1;5
191033;;1;5
191039;15990;2;7
191047;;1;5
191057;;1;5
191071;;1;5
191089;188976;1;5
191099;;1;5
191119;69128 88340 138436;3;9
191123;;1;5
191137;119006;2;7
191141;;1;5
191143;;1;5
191161;;1;5
191173;;1;5
191189;3662;2;7
191227;52612 153118;3;9
191231;165112;1;5
191237;116316;4;11
191249;;1;5
191251;;1;5
191281;;1;5
191297;;1;5
191299;4972 88754 179476;3;9
191339;;1;5
191341;;1;5
191353;42062;2;7
191413;;1;5
191441;;1;5
191447;60492;4;11
191449;92034;2;7
191453;122508;4;11
191459;181266;1;5
191461;;1;5
191467;;1;5
191473;52104 63118;5;13
191491;;1;5
191497;;1;5
191507;10696;3;9
191509;;1;5
191519;40478 176234;2;7
191531;123616;3;9
191533;106596;4;11
191537;;1;5
191551;;1;5
191561;;1;5
191563;122430 126362;2;7
191579;13948 87634 187474;3;9
191599;;1;5
191621;31318;2;7
191627;31684;3;9
191657;82646;2;7
191669;;1;5
191671;;1;5
191677;;1;5
191689;;1;5
191693;101660;3;9
191699;;1;5
191707;;1;5
191717;;1;5
191747;65916;4;11
191749;;1;5
191773;;1;5
191783;19578 68254;2;7
191791;81638;2;7
191801;1956;4;11
191803;;1;5
191827;;1;5
191831;;1;5
191833;;1;5
191837;;1;5
191861;;1;5
191899;;1;5
191903;;1;5
191911;;1;5
191929;187328;1;5
191953;43954;2;7
191969;;1;5
191977;;1;5
191999;36790 136696;3;9
192007;;1;5
192013;;1;5
192029;;1;5
192037;;1;5
192043;;1;5
192047;84698;2;7
192053;169586;1;5
192091;45630;2;7
192097;36680;3;9
192103;;1;5
192113;;1;5
192121;;1;5
192133;;1;5
192149;15184 52208;3;9
192161;;1;5
192173;;1;5
192187;184484;1;5
192191;167856;1;5
192193;;1;5
192229;;1;5
192233;;1;5
192239;;1;5
192251;131922;1;5
192259;138662;1;5
192263;;1;5
192271;90692 113870 118514 130710;4;11
192307;;1;5
192317;;1;5
192319;129622;1;5
192323;79402 189346;2;7
192341;;1;5
192343;62030;2;7
192347;61696;3;9
192373;;1;5
192377;;1;5
192383;;1;5
192391;;1;5
192407;;1;5
192431;91960;3;9
192461;;1;5
192463;;1;5
192497;;1;5
192499;;1;5
192529;;1;5
192539;;1;5
192547;;1;5
192553;153952;1;5
192557;;1;5
192571;108190;2;7
192581;;1;5
192583;;1;5
192587;;1;5
192601;;1;5
192611;131408;1;5
192613;;1;5
192617;191838;1;5
192629;;1;5
192631;;1;5
192637;;1;5
192667;;1;5
192677;;1;5
192697;172476;1;5
192737;150224;1;5
192743;55652;3;9
192749;;1;5
192757;;1;5
192767;176762;1;5
192781;23878;2;7
192791;75150;2;7
192799;;1;5
192811;;1;5
192817;174184;1;5
192833;109380;4;11
192847;;1;5
192853;;1;5
192859;176290;1;5
192877;;1;5
192883;40966 52556 110504;3;9
192887;125038;2;7
192889;;1;5
192917;118092;4;11
192923;;1;5
192931;91158;2;7
192949;;1;5
192961;;1;5
192971;121204;3;9
192977;;1;5
192979;;1;5
192991;;1;5
193003;101404 182058;3;9
193009;94326;2;7
193013;108270;2;7
193031;25924 102456;5;13
193043;;1;5
193051;36744;5;13
193057;;1;5
193073;172410;1;5
193093;;1;5
193133;;1;5
193139;;1;5
193147;;1;5
193153;;1;5
193163;4104;5;13
193181;;1;5
193183;109584 121120;7;17
193189;;1;5
193201;;1;5
193243;;1;5
193247;;1;5
193261;;1;5
193283;78358;2;7
193301;;1;5
193327;;1;5
193337;68228 84640;3;9
193357;;1;5
193367;;1;5
193373;;1;5
193379;22888 82998;5;13
193381;;1;5
193387;;1;5
193393;;1;5
193423;;1;5
193433;;1;5
193441;;1;5
193447;;1;5
193451;7772;3;9
193463;110744;3;9
193469;33850 60706;2;7
193493;;1;5
193507;;1;5
193513;;1;5
193541;4864;3;9
193549;;1;5
193559;;1;5
193573;;1;5
193577;;1;5
193597;95326;2;7
193601;;1;5
193603;;1;5
193607;130518;1;5
193619;101412;4;11
193649;;1;5
193663;14748;4;11
193679;81294;2;7
193703;168554;1;5
193723;96092;3;9
193727;;1;5
193741;36572 118970;3;9
193751;22692 149376 168552;5;13
193757;;1;5
193763;76446;2;7
193771;;1;5
193789;;1;5
193793;;1;5
193799;157858;1;5
193811;186916;1;5
193813;88198 135278;2;7
193841;21144;5;13
193847;39158;2;7
193859;109766 191040;2;7
193861;19142;2;7
193871;;1;5
193873;;1;5
193877;59374 136870;2;7
193883;;1;5
193891;;1;5
193937;5646;2;7
193939;179874;1;5
193943;;1;5
193951;190156;1;5
193957;23610;2;7
193979;184848;1;5
193993;76592 103098;5;13
194003;;1;5
194017;;1;5
194027;57624;5;13
194057;;1;5
194069;;1;5
194071;101374;2;7
194083;;1;5
194087;161904;1;5
194093;;1;5
194101;;1;5
194113;133410;1;5
194119;11550;2;7
194141;;1;5
194149;;1;5
194167;;1;5
194179;140144;1;5
194197;47008;3;9
194203;43480;3;9
194239;70040 178122;3;9
194263;;1;5
194267;36826;2;7
194269;10494;2;7
194309;;1;5
194323;58592;3;9
194353;;1;5
194371;;1;5
194377;83040;7;17
194413;128916;4;11
194431;;1;5
194443;;1;5
194471;;1;5
194479;;1;5
194483;131262;1;5
194507;;1;5
194521;35574 53910 169806;2;7
194527;88302;2;7
194543;;1;5
194569;388 32290;3;9
194581;;1;5
194591;;1;5
194609;182052 190794;1;5
194647;;1;5
194653;;1;5
194659;;1;5
194671;11146;2;7
194681;;1;5
194683;108758;2;7
194687;;1;5
194707;;1;5
194713;;1;5
194717;;1;5
194723;;1;5
194729;;1;5
194749;116512 185924;3;9
194767;46038;2;7
194771;40508;3;9
194809;;1;5
194813;;1;5
194819;33082;2;7
194827;;1;5
194839;;1;5
194861;;1;5
194863;;1;5
194867;69796;3;9
194869;82612;3;9
194891;;1;5
194899;167762;1;5
194911;24514 50690;2;7
194917;;1;5
194933;;1;5
194963;;1;5
194977;127244;3;9
194981;;1;5
194989;134498 188506;1;5
195023;;1;5
195029;;1;5
195043;;1;5
195047;;1;5
195049;58410;2;7
195053;;1;5
195071;;1;5
195077;77588;3;9
195089;;1;5
195103;;1;5
195121;63922;2;7
195127;155680;1;5
195131;28244;3;9
195137;;1;5
195157;;1;5
195161;117244;3;9
195163;;1;5
195193;63914;2;7
195197;;1;5
195203;192296;1;5
195229;8460 186404;4;11
195241;;1;5
195253;66642;2;7
195259;;1;5
195271;;1;5
195277;103100;3;9
195281;77040;7;17
195311;;1;5
195319;;1;5
195329;63608;3;9
195341;;1;5
195343;;1;5
195353;45710;2;7
195359;;1;5
195389;22838;2;7
195401;39884;3;9
195407;;1;5
195413;137004;1;5
195427;95750;2;7
195443;42090 123006;2;7
195457;;1;5
195469;34408;3;9
195479;;1;5
195493;173622;1;5
195497;31258 32504;3;9
195511;;1;5
195527;;1;5
195539;104726;2;7
195541;;1;5
195581;;1;5
195593;136150 189046;1;5
195599;6568;3;9
195659;165924;1;5
195677;55278 192084;2;7
195691;162408;1;5
195697;99942;2;7
195709;140682;1;5
195731;;1;5
195733;;1;5
195737;;1;5
195739;;1;5
195743;;1;5
195751;;1;5
195761;190440;1;5
195781;177316;1;5
195787;139450;1;5
195791;;1;5
195809;;1;5
195817;;1;5
195863;26344;3;9
195869;;1;5
195883;;1;5
195887;;1;5
195893;;1;5
195907;;1;5
195913;;1;5
195919;;1;5
195929;;1;5
195931;99564 192412;4;11
195967;;1;5
195971;140096;1;5
195973;56402;2;7
195977;163338 181796;1;5
195991;;1;5
195997;;1;5
196003;;1;5
196033;127410;2;7
196039;102928;3;9
196043;162322;1;5
196051;;1;5
196073;108490;2;7
196081;;1;5
196087;;1;5
196111;;1;5
196117;;1;5
196139;;1;5
196159;3212;3;9
196169;;1;5
196171;53518;2;7
196177;;1;5
196181;;1;5
196187;63960 138032;7;17
196193;;1;5
196201;;1;5
196247;;1;5
196271;175036;1;5
196277;;1;5
196279;;1;5
196291;;1;5
196303;;1;5
196307;188980;1;5
196331;;1;5
196337;;1;5
196379;;1;5
196387;;1;5
196429;;1;5
196439;;1;5
196453;;1;5
196459;143230;1;5
196477;118528;3;9
196499;164536;1;5
196501;47408;3;9
196519;;1;5
196523;;1;5
196541;151312;1;5
196543;;1;5
196549;;1;5
196561;16680;7;17
196579;;1;5
196583;163740;1;5
196597;;1;5
196613;;1;5
196643;;1;5
196657;;1;5
196661;38732;3;9
196663;;1;5
196681;;1;5
196687;;1;5
196699;132806;1;5
196709;25560;7;17
196717;;1;5
196727;166674;1;5
196739;;1;5
196751;;1;5
196769;;1;5
196771;;1;5
196799;63836;3;9
196817;;1;5
196831;;1;5
196837;78782;2;7
196853;8206;2;7
196871;;1;5
196873;;1;5
196879;;1;5
196901;39416;3;9
196907;;1;5
196919;;1;5
196927;;1;5
196961;;1;5
196991;;1;5
196993;;1;5
197003;;1;5
197009;;1;5
197023;44616;5;13
197033;;1;5
197059;;1;5
197063;;1;5
197077;;1;5
197083;;1;5
197089;81924 126846;4;11
197101;;1;5
197117;;1;5
197123;;1;5
197137;181842;1;5
197147;75236;3;9
197159;172628;1;5
197161;;1;5
197203;;1;5
197207;197012;1;5
197221;;1;5
197233;;1;5
197243;698;2;7
197257;;1;5
197261;;1;5
197269;157138;1;5
197273;34732;3;9
197279;;1;5
197293;;1;5
197297;;1;5
197299;;1;5
197311;43590;2;7
197339;;1;5
197341;170092;1;5
197347;;1;5
197359;;1;5
197369;;1;5
197371;161204;1;5
197381;76672;3;9
197383;;1;5
197389;;1;5
197419;;1;5
197423;106834;2;7
197441;;1;5
197453;;1;5
197479;;1;5
197507;86210 95316;4;11
197521;;1;5
197539;;1;5
197551;;1;5
197567;7294 20190;2;7
197569;72508;3;9
197573;;1;5
197597;125144;3;9
197599;;1;5
197609;;1;5
197621;;1;5
197641;;1;5
197647;85786 96238;2;7
197651;;1;5
197677;;1;5
197683;;1;5
197689;;1;5
197699;;1;5
197711;;1;5
197713;42980;3;9
197741;;1;5
197753;52896 196632;5;13
197759;;1;5
197767;;1;5
197773;;1;5
197779;;1;5
197803;131104;3;9
197807;;1;5
197831;;1;5
197837;110824;3;9
197887;118114;2;7
197891;168822;1;5
197893;;1;5
197909;;1;5
197921;;1;5
197927;96632;3;9
197933;;1;5
197947;;1;5
197957;113670;2;7
197959;1670;2;7
197963;;1;5
197969;29416;3;9
197971;162910;1;5
198013;;1;5
198017;;1;5
198031;;1;5
198043;;1;5
198047;;1;5
198073;;1;5
198083;143520;1;5
198091;36018;2;7
198097;;1;5
198109;;1;5
198127;;1;5
198139;61506;2;7
198173;;1;5
198179;;1;5
198193;;1;5
198197;;1;5
198221;;1;5
198223;26078;2;7
198241;157510;1;5
198251;39164;3;9
198257;197732;1;5
198259;;1;5
198277;112770;2;7
198281;;1;5
198301;;1;5
198313;;1;5
198323;;1;5
198337;;1;5
198347;;1;5
198349;;1;5
198377;;1;5
198391;;1;5
198397;35522;2;7
198409;;1;5
198413;84058;2;7
198427;;1;5
198437;2358 139622;2;7
198439;120806 144284;3;9
198461;6302 50206 91308 163536;5;13
198463;;1;5
198469;168932;1;5
198479;;1;5
198491;;1;5
198503;;1;5
198529;125042;2;7
198533;;1;5
198553;;1;5
198571;130128 167902;5;13
198589;;1;5
198593;84398;2;7
198599;28104 106032;5;13
198613;49652 192384;3;9
198623;58654;2;7
198637;17020;3;9
198641;;1;5
198647;68444;3;9
198659;;1;5
198673;4618 133374;2;7
198689;122810 125988;4;11
198701;52434;2;7
198719;;1;5
198733;;1;5
198761;;1;5
198769;;1;5
198811;40876 113496 176370;7;17
198817;55564 165556;3;9
198823;1582 52044 101044;4;11
198827;;1;5
198829;42434;2;7
198833;57662 157436;3;9
198839;172730;1;5
198841;;1;5
198851;;1;5
198859;;1;5
198899;163334;1;5
198901;;1;5
198929;;1;5
198937;167394;1;5
198941;;1;5
198943;;1;5
198953;;1;5
198959;126690;2;7
198967;;1;5
198971;53912 69156 104192;5;13
198977;;1;5
198997;;1;5
199021;;1;5
199033;;1;5
199037;146290;1;5
199039;;1;5
199049;;1;5
199081;;1;5
199103;44304 104874;5;13
199109;;1;5
199151;;1;5
199153;79024;3;9
199181;;1;5
199193;104170 146628;4;11
199207;;1;5
199211;;1;5
199247;196552;1;5
199261;125702;2;7
199267;;1;5
199289;;1;5
199313;116210;2;7
199321;;1;5
199337;44368;3;9
199343;;1;5
199357;52876 119682;4;11
199373;;1;5
199379;182334;1;5
199399;;1;5
199403;;1;5
199411;83622;2;7
199417;191452;1;5
199429;;1;5
199447;;1;5
199453;;1;5
199457;;1;5
199483;;1;5
199487;;1;5
199489;;1;5
199499;23322;2;7
199501;;1;5
199523;;1;5
199559;17370;2;7
199567;;1;5
199583;;1;5
199601;;1;5
199603;;1;5
199621;;1;5
199637;98574;2;7
199657;165804;1;5
199669;;1;5
199673;;1;5
199679;67546;2;7
199687;;1;5
199697;2802;2;7
199721;132656;3;9
199729;;1;5
199739;;1;5
199741;;1;5
199751;110832;5;13
199753;122842;2;7
199777;;1;5
199783;73872;5;13
199799;;1;5
199807;;1;5
199811;;1;5
199813;;1;5
199819;194176 194650;1;5
199831;;1;5
199853;135656;1;5
199873;33012;4;11
199877;37214 75950;2;7
199889;;1;5
199909;;1;5
199921;;1;5
199931;25754;2;7
199933;;1;5
199961;120282;2;7
199967;196556;1;5
199999;149632;1;5


==> anc/minimum/check_minimum_range.py <==
"""Verify the sufficient minimum criterion on a prefix of the HHO prime table.

Usage: python3 check_minimum_range.py LIMIT CENSUS.csv < indices.txt
The input must include a complete row at or above LIMIT.
"""
import csv
import hashlib
import math
import sys

limit = int(sys.argv[1])
with open(sys.argv[2], newline="") as dataset:
    local = {
        int(row["p"]): tuple(map(int, row["irregular_indices_2i"].split()))
        for row in csv.DictReader(dataset, delimiter=";")
    }

sieve = bytearray(b"\1") * limit
sieve[:2] = b"\0\0"
for prime in range(2, math.isqrt(limit - 1) + 1):
    if sieve[prime]:
        first = prime * prime
        sieve[first::prime] = b"\0" * ((limit - 1 - first) // prime + 1)

prime_rows = (p for p in range(3, limit, 2) if sieve[p])
digest = hashlib.sha256()
checked = irregular = pairs = profiles = odd_profiles = overlaps = 0
minimum_odd_margin = None
failures = []
crossed_cutoff = False

for line in sys.stdin.buffer:
    if not line.endswith(b"\n"):
        raise SystemExit("Incomplete input row before the cutoff")
    p, *indices = map(int, line.split())
    if p >= limit:
        crossed_cutoff = True
        break
    if p != next(prime_rows, None):
        raise SystemExit(f"Unexpected prime row at {p}")
    if any(k < 2 or k > p - 3 or k % 2 for k in indices):
        raise SystemExit(f"Invalid irregular index at {p}: {indices}")
    if any(k >= j for k, j in zip(indices, indices[1:])):
        raise SystemExit(f"Unsorted or repeated index at {p}: {indices}")
    digest.update(line)
    if p in local:
        if tuple(indices) != local[p]:
            raise SystemExit(f"Census disagreement at {p}")
        overlaps += 1
    if p < 11:
        continue
    checked += 1
    irregular += bool(indices)
    pairs += len(indices)
    halves = tuple(k // 2 for k in indices)
    obstruction_degrees = []
    a = 1
    while True:
        degree = min(((2*a+1)*(i//a) for i in halves if i % a == 0), default=p)
        if degree > p - 1:
            break
        obstruction_degrees.append(degree)
        a += 1
    r = a
    for t in range(2, 2*r + 1):
        if t == 2:
            d = 6
        elif t % 2 == 0:
            d = t
        else:
            d = obstruction_degrees[(t-1)//2 - 1]
        margin = (p - d) - (2 + 2*r - t)
        profiles += 1
        if t % 2 == 1:
            odd_profiles += 1
            if minimum_odd_margin is None or margin < minimum_odd_margin[0]:
                minimum_odd_margin = (margin, p, t, d, r, indices)
        if margin < 0:
            failures.append((p, t, d, r, margin, indices))

if not crossed_cutoff or next(prime_rows, None) is not None:
    raise SystemExit("Incomplete prime coverage before the cutoff")
print("cutoff p <", limit)
print("primes checked (p >= 11):", checked)
print("irregular primes checked:", irregular)
print("irregular pairs checked:", pairs)
print("profile checks:", profiles, "odd profile checks:", odd_profiles)
print("agreement with local census:", overlaps, "rows")
print("minimum odd-profile margin (margin, p, t, d, r, indices):", minimum_odd_margin)
print("profiles failing the criterion:", len(failures), failures[:20])
print("sha256 of table rows for p below cutoff:", digest.hexdigest())
if failures:
    raise SystemExit(1)


==> anc/minimum/expected_output.txt <==
cutoff p < 10000000
primes checked (p >= 11): 664575
irregular primes checked: 261871
irregular pairs checked: 332639
profile checks: 1417273 odd profile checks: 376349
agreement with local census: 17981 rows
minimum odd-profile margin (margin, p, t, d, r, indices): (6, 257, 3, 246, 3, [164])
profiles failing the criterion: 0 []
sha256 of table rows for p below cutoff: 8b9a78655cc59a3f9693a8ae24622c8212563a06d6490b914943e535ec46eed1


==> anc/supplementary/README.md <==
# Supplementary material

**Bernoulli numbers and the integer group determinants of C_p × C_p**
(C. Panraksa)

All theorems are proved in the article, using only the published computations of
Hart–Harvey–Ong cited there; the article does not rely on these programs.
They are independent checks of the examples and statistics in Section 8. Every
script uses exact arithmetic.

## Software

- Python 3.13.16, python-flint 0.9.0 and NumPy 2.5.3: the Python scripts, run on Linux.
- Magma V2.29-6: the Magma scripts, run on macOS.

## Python scripts (`python/`)

| Script | What it checks | Output (`outputs/python/`) |
|---|---|---|
| `check_bernoulli_tail.py P RMAX OUT.json` | Builds the transforms of Proposition 4.5 for r = 1, …, RMAX (stopping at the first r that succeeds) from circular units in Z[ζ_p]/p²Z[ζ_p], forms the rays modulo p and tests all p² reconstruction congruences (2.4). For each r it also records which nonconstant moment conditions (2.10) fail and whether the failing cells are exactly those with ij ≠ 0. It cross-checks the Bernoulli formula (3.3) against the logarithms of the circular units computed directly. | `bernoulli_tail_p{37,59,67,101,103,131,157}.json` and `.log` |
| `tail_exponent_census.py 20000 2000 OUT.json` | Irregular pairs for 7 ≤ p < 20000 (Bernoulli numbers mod p by power-series inversion, cross-checked against exact Bernoulli numbers for p ≤ 2000), together with r_p and e(p) = p + 3 + 2r_p. | `tail_exponent_census_2e4.json` and `.out` |

Runs used in the article:

```
python3 check_bernoulli_tail.py 37 1 bernoulli_tail_p37.json      # likewise 59, 67, 101
python3 check_bernoulli_tail.py 103 5 bernoulli_tail_p103.json
python3 check_bernoulli_tail.py 131 2 bernoulli_tail_p131.json    # likewise 157
python3 tail_exponent_census.py 20000 2000 tail_exponent_census_2e4.json
```

Results stated in Section 8:

- The congruences hold for r = 1 at p = 37, 59, 67, 101, for r = 2 at p = 131, 157, and for r = 5 at p = 103.
- At p = 103 and r = 1, 2, 3, 4, exactly 10404 congruences fail, together with the single condition deg h_25 ≤ 25. Here deg h_25 = 36, 30, 28, 27.
- The same pattern occurs at p = 131 (deg h_23 = 33) and p = 157 (deg h_63 = 93) for r = 1.
- The census gives 2259 primes, 900 irregular primes, and r_p frequencies 1602, 283, 224, 67, 59, 6, 16, 2. Table 1 is drawn from it.

## Magma scripts (`magma/`)

| Script and command | What it computes | Output (`outputs/magma/`) |
|---|---|---|
| `magma -b p:=11 B:=30000000 prime_cofactor_counts.m` | For every prime ℓ ≡ 1 (mod p) up to B, a generator of one prime ideal above ℓ, with its norm checked. It then evaluates the defects d_3, …, d_{p−2} and the criterion (7.2), and counts admitted primes at the checkpoints 10^5, 10^6, 10^7 and B. | `prime_cofactor_counts_p11_B3e7.txt` (Table 2, p = 11; least admitted prime 77419) |
| `magma -b B:=12000000 defect_distribution_p13.m` and `magma -b B:=40000000 defect_distribution_p13.m` | For p = 13: the distribution of (d_3, d_5, d_7) over the primes ℓ ≡ 1 (mod 13) up to B, using one prime ideal per ℓ with the norm of its generator checked, and the admitted primes. | `defect_distribution_p13_B1.2e7.txt`, `defect_distribution_p13_B4e7.txt` (Table 2, p = 13; the class counts 62–122 and 31 in Section 8) |
| `magma -b ell:=77419 determinant_example_p11.m` | The explicit lift of Section 7 for p = 11 and ℓ = 77419. The determinant of the 121 × 121 group matrix is computed exactly and compared with 11^15 · 77419. | `determinant_example_p11.txt`, `determinant_example_p11_vector.txt` (the vector v) |

Expected key lines:

- `prime_cofactor_counts_p11_B3e7.txt`: admitted counts 2, 54, 537, 1510 at x = 10^5, 10^6, 10^7, 3·10^7.
- `defect_distribution_p13_B4e7.txt`: 202714 split primes, `count(0,0,0)= 31`, and admitted primes beginning 6285241, 9265049, 9358441.
- `determinant_example_p11.txt`: `determinant = 323398376027990284769` and `equals 11^15 * ell: true`.


==> anc/supplementary/magma/defect_distribution_p13.m <==
p := 13; B := StringToInteger(B);
K<z> := CyclotomicField(p);
O := RingOfIntegers(K);
F := GF(p);
PS<T> := PowerSeriesRing(F, p-1);
E := &+[ (F!Factorial(n))^-1 * T^n : n in [0..p-2] ];
Epow := [PS!1];
for t in [1..p-2] do Append(~Epow, Epow[t]*E); end for;
function residue(y)
  c := Eltseq(K!y);
  return &+[ (F!c[t+1]) * Epow[t+1] : t in [0..p-2] ];
end function;
function logs(y)
  r := residue(y);
  c0 := Coefficient(r, 0);
  X := r/c0 - 1;
  L := PS!0; P := PS!1;
  for k in [1..p-2] do
    P := P*X;
    L := L + (F!((-1)^(k+1)) / F!k) * P;
  end for;
  return [ Integers()!Coefficient(L, j) : j in [1..p-2] ];
end function;
H := AssociativeArray();
n := 0; adm := [];
for ell in PrimesUpTo(B) do
  if ell mod p ne 1 then continue; end if;
  I := Decomposition(O, ell)[1][1];
  ok, y := IsPrincipal(I);
  assert ok and Abs(Norm(y)) eq ell;
  L := logs(y);
  n +:= 1;
  key := L[3] + 13*L[5] + 169*L[7];
  if IsDefined(H, key) then H[key] +:= 1; else H[key] := 1; end if;
  if L[3] eq 0 and L[5] eq 0 and L[7] eq 0 and (L[9] ne 0 or L[11] ne 0) then Append(~adm, ell); end if;
end for;
vals := [ IsDefined(H,k) select H[k] else 0 : k in [0..2196] ];
print "split", n, "cells", #Keys(H), "count(0,0,0)=", vals[1], "mean", RealField(6)!(n/2197);
print "count distribution (count:frequency):";
M := Max(vals); print [ <c, #[v : v in vals | v eq c]> : c in [0..M] ];
print "counts of (x,0,0), x=0..12:", [vals[1+x] : x in [0..12]];
print "counts of (0,y,0):", [vals[1+13*y] : y in [0..12]];
print "counts of (0,0,w):", [vals[1+169*w] : w in [0..12]];
print "admitted:", #adm, adm[1..Min(#adm,10)];
quit;


==> anc/supplementary/magma/determinant_example_p11.m <==
// End-to-end check of the prime-cofactor theorem at p=11: an explicit 121x121 integer
// group matrix of C_11 x C_11 with determinant 11^15 * ell for the least admitted prime ell.
p := 11; ell := StringToInteger(ell);
K<z> := CyclotomicField(p);
O := RingOfIntegers(K);
F := GF(p);
PS<T> := PowerSeriesRing(F, p-1);
E := &+[ (F!Factorial(n))^-1 * T^n : n in [0..p-2] ];
Epow := [PS!1];
for t in [1..p-2] do Append(~Epow, Epow[t]*E); end for;
function residue(y)
  c := Eltseq(K!y);
  return &+[ (F!c[t+1]) * Epow[t+1] : t in [0..p-2] ];
end function;
function LOG(r) // normalized log of a unit series r
  c0 := Coefficient(r, 0); X := r/c0 - 1; L := PS!0; P := PS!1;
  for k in [1..p-2] do P := P*X; L := L + (F!((-1)^(k+1))/F!k)*P; end for;
  return L;
end function;
m := (p-1) div 2;
U := [ O!(&+[z^k : k in [0..a-1]]) : a in [2..m] ];    // u_2..u_m
UL := [ LOG(residue(u)) : u in U ];
g := PrimitiveRoot(p);
function unit_with_residue(target) // target: series with nonzero constant, zero odd coords >=3
  L := LOG(target);
  for j in [3..p-2 by 2] do assert Coefficient(L, j) eq 0; end for;
  rows := [ [ Coefficient(UL[a], 2*i) : a in [1..m-1] ] : i in [1..m-1] ];
  A := Matrix(F, rows); rhs := Vector(F, [ Coefficient(L, 2*i) : i in [1..m-1] ]);
  sol := Solution(Transpose(A), rhs);
  n := [ Integers()!sol[a] : a in [1..m-1] ];
  u := &*[ U[a]^n[a] : a in [1..m-1] ];
  lin := Coefficient(LOG(residue(u)), 1);
  k := Integers()!(Coefficient(L,1) - lin);
  u := u * (O!z)^k;
  c := Coefficient(residue(u), 0); want := Coefficient(target, 0);
  j := Log(F!g, want/c);
  u := u * (U[g-1])^(p*j);
  assert residue(u) eq target;   // full residue modulo pR
  return u;
end function;
I := Decomposition(O, ell)[1][1];
ok, y := IsPrincipal(I); assert ok and Abs(Norm(y)) eq ell;
d := [ Coefficient(LOG(residue(y)), j) : j in [3..p-2 by 2] ];   // d3,d5,d7,d9
print "defects:", d;
assert d[1] eq 0 and d[2] eq 0;
beta := d[3]; assert beta ne 0;      // use the exceptional packet (d_{p-4} != 0)
a := -beta^-1;
s := p;
Eu := &+[ (F!Factorial(n+1))^-1 * T^n : n in [0..p-2] ];  // (exp T - 1)/T
Einv := 1/Eu;
rays := AssociativeArray();
function ray(f, s)
  c := Eltseq(K!f); c := [Integers()!x : x in c];
  k := (s - &+c) div p; assert (s - &+c) mod p eq 0;
  return [ c[t] + k : t in [1..p-1] ] cat [k];
end function;
for b in [0..p-1] do
  target := -(1 + a*(F!b)^3*T^2) * Einv;          // z_b residue, constant -1
  ub := unit_with_residue(target);
  fb := (1 - O!z) * ub;
  assert Norm(fb) eq p;
  rays[b] := ray(fb, s);
end for;
// exceptional: y*u_inf == -a(1+beta T^7)/E^3 mod T^(p-3); extend by multiplying exact series
tgt := -a*(1 + beta*T^(p-4)) * Einv^3 / residue(y);
tgt := ChangePrecision(tgt, p-1);
// zero the odd coordinates beyond the visible precision p-1-3 = 7 (only degree 9 here)
L := LOG(tgt); 
Lfix := L - Coefficient(L, p-2)*T^(p-2);
tgt2 := Coefficient(tgt,0) * &+[ Lfix^k / Factorial(k) : k in [0..p-2] ];
uinf := unit_with_residue(tgt2);
finf := (1 - O!z)^3 * y * uinf;
print "norm f_inf / (p^3 ell) =", Norm(finf) / (p^3*ell);
rays[-1] := ray(finf, s);
v := [ [ 0 : j in [1..p] ] : i in [1..p] ];
for i in [0..p-1] do for j in [0..p-1] do
  num := rays[-1][j+1] + &+[ rays[b][((i + b*j) mod p)+1] : b in [0..p-1] ] - s;
  assert num mod p eq 0;
  v[i+1][j+1] := num div p;
end for; end for;
print "augmentation:", &+[ &+r : r in v ];
G := [ <i,j> : i in [0..p-1], j in [0..p-1] ];
Mx := Matrix(Integers(), #G, #G, [ v[((x[1]-w[1]) mod p)+1][((x[2]-w[2]) mod p)+1] : w in G, x in G ]);
D := Determinant(Mx);
print "determinant =", D;
print "equals 11^15 * ell:", D eq p^15*ell, " max |coefficient| =", Max([Abs(x) : x in &cat v]);
PrintFile("determinant_example_p11_vector.txt", v : Overwrite := true);
quit;


==> anc/supplementary/magma/prime_cofactor_counts.m <==
// Admitted prime cofactors (valuation p+4) with counts at checkpoints.
p := StringToInteger(p); B := StringToInteger(B);
K<z> := CyclotomicField(p);
O := RingOfIntegers(K);
F := GF(p);
PS<T> := PowerSeriesRing(F, p-1);
Ex := &+[ (F!Factorial(n))^-1 * T^n : n in [0..p-2] ];   // exp(T)
Epow := [PS!1];
for t in [1..p-2] do Append(~Epow, Epow[t]*Ex); end for;
function residue(y)
  c := Eltseq(K!y);
  return &+[ (F!c[t+1]) * Epow[t+1] : t in [0..p-2] ];
end function;
function oddlogs(y)
  r := residue(y); c0 := Coefficient(r, 0); X := r/c0 - 1;
  L := PS!0; P := PS!1;
  for k in [1..p-2] do P := P*X; L := L + (F!((-1)^(k+1)) / F!k) * P; end for;
  return [ Coefficient(L, j) : j in [3..p-2 by 2] ];
end function;
h := 1;  // class number of Q(zeta_p) for p = 11, 13 (all ideals principal; checked below)
dens := (p+1)/(h*p^((p-3) div 2));
checkpoints := [10^k : k in [5..10] | 10^k le B] cat [B];
adm := []; nprimes := 0; nsplit := 0; ci := 1;
bound := p^(p-4)/2^(p-1);
for ell in PrimesUpTo(B) do
  nprimes +:= 1;
  while ci le #checkpoints and ell gt checkpoints[ci] do
    printf "x=%o pi(x)=%o admitted=%o predicted=%o\n", checkpoints[ci], nprimes-1, #adm, RealField(6)!(dens*(nprimes-1));
    ci +:= 1;
  end while;
  if ell mod p ne 1 then continue; end if;
  nsplit +:= 1;
  I := Decomposition(O, ell)[1][1];
  ok, y := IsPrincipal(I);
  assert ok and Abs(Norm(y)) eq ell;
  d := oddlogs(y); m := #d;
  if &and[ d[k] eq 0 : k in [1..m-2] ] and (d[m-1] ne 0 or d[m] ne 0) then
    Append(~adm, ell);
  end if;
end for;
printf "x=%o pi(x)=%o admitted=%o predicted=%o\n", B, nprimes, #adm, RealField(6)!(dens*nprimes);
printf "size bound p^(p-4)/2^(p-1) = %o ; least admitted = %o\n", RealField(8)!bound, #adm gt 0 select adm[1] else 0;
printf "first admitted: %o\n", adm[1..Min(#adm,12)];
quit;


==> anc/supplementary/outputs/magma/defect_distribution_p13_B1.2e7.txt <==
split 65618 cells 2197 count(0,0,0)= 4 mean 29.8671
count distribution (count:frequency):
[ <0, 0>, <1, 0>, <2, 0>, <3, 0>, <4, 1>, <5, 0>, <6, 0>, <7, 0>, <8, 0>, <9, 
0>, <10, 0>, <11, 0>, <12, 0>, <13, 0>, <14, 1>, <15, 2>, <16, 5>, <17, 9>, <18,
14>, <19, 22>, <20, 28>, <21, 54>, <22, 53>, <23, 74>, <24, 88>, <25, 122>, <26,
133>, <27, 140>, <28, 153>, <29, 161>, <30, 158>, <31, 164>, <32, 155>, <33, 
135>, <34, 97>, <35, 82>, <36, 81>, <37, 68>, <38, 44>, <39, 54>, <40, 31>, <41,
27>, <42, 16>, <43, 9>, <44, 5>, <45, 3>, <46, 5>, <47, 1>, <48, 1>, <49, 1> ]
counts of (x,0,0), x=0..12: [ 4, 28, 20, 19, 34, 27, 39, 21, 35, 35, 25, 23, 29 
]
counts of (0,y,0): [ 4, 30, 41, 27, 27, 28, 29, 36, 27, 31, 32, 21, 30 ]
counts of (0,0,w): [ 4, 29, 34, 33, 30, 40, 35, 30, 35, 31, 32, 25, 31 ]
admitted: 4 [ 6285241, 9265049, 9358441, 10606207 ]


==> anc/supplementary/outputs/magma/defect_distribution_p13_B4e7.txt <==
split 202714 cells 2197 count(0,0,0)= 31 mean 92.2686
count distribution (count:frequency):
[ <0, 0>, <1, 0>, <2, 0>, <3, 0>, <4, 0>, <5, 0>, <6, 0>, <7, 0>, <8, 0>, <9, 
0>, <10, 0>, <11, 0>, <12, 0>, <13, 0>, <14, 0>, <15, 0>, <16, 0>, <17, 0>, <18,
0>, <19, 0>, <20, 0>, <21, 0>, <22, 0>, <23, 0>, <24, 0>, <25, 0>, <26, 0>, <27,
0>, <28, 0>, <29, 0>, <30, 0>, <31, 1>, <32, 0>, <33, 0>, <34, 0>, <35, 0>, <36,
0>, <37, 0>, <38, 0>, <39, 0>, <40, 0>, <41, 0>, <42, 0>, <43, 0>, <44, 0>, <45,
0>, <46, 0>, <47, 0>, <48, 0>, <49, 0>, <50, 0>, <51, 0>, <52, 0>, <53, 0>, <54,
0>, <55, 0>, <56, 0>, <57, 0>, <58, 0>, <59, 0>, <60, 0>, <61, 0>, <62, 1>, <63,
0>, <64, 0>, <65, 0>, <66, 2>, <67, 4>, <68, 0>, <69, 4>, <70, 2>, <71, 7>, <72,
10>, <73, 18>, <74, 19>, <75, 13>, <76, 21>, <77, 30>, <78, 27>, <79, 17>, <80, 
38>, <81, 55>, <82, 69>, <83, 64>, <84, 68>, <85, 61>, <86, 60>, <87, 69>, <88, 
66>, <89, 108>, <90, 89>, <91, 95>, <92, 95>, <93, 93>, <94, 111>, <95, 78>, 
<96, 107>, <97, 71>, <98, 81>, <99, 72>, <100, 57>, <101, 47>, <102, 60>, <103, 
61>, <104, 36>, <105, 35>, <106, 32>, <107, 32>, <108, 21>, <109, 17>, <110, 
15>, <111, 14>, <112, 7>, <113, 8>, <114, 7>, <115, 7>, <116, 3>, <117, 3>, 
<118, 2>, <119, 3>, <120, 0>, <121, 1>, <122, 3> ]
counts of (x,0,0), x=0..12: [ 31, 94, 81, 91, 102, 83, 91, 85, 106, 88, 106, 87,
91 ]
counts of (0,y,0): [ 31, 94, 107, 93, 90, 99, 97, 111, 106, 84, 94, 72, 111 ]
counts of (0,0,w): [ 31, 89, 93, 93, 94, 100, 99, 105, 104, 101, 104, 91, 108 ]
admitted: 31 [ 6285241, 9265049, 9358441, 10606207, 12326471, 12406421, 
13506091, 14327743, 14440687, 16350491 ]


==> anc/supplementary/outputs/magma/determinant_example_p11.txt <==
defects: [ 0, 0, 6, 5 ]
norm f_inf / (p^3 ell) = 1
augmentation: 11
determinant = 323398376027990284769
equals 11^15 * ell: true  max |coefficient| = 
818563418363617581019852451600116437 2


==> anc/supplementary/outputs/magma/determinant_example_p11_vector.txt <==
[
    [ 185624066622269, 818563418363617581019852451600116437, 
    -232987569753557213993395779127572414, 
    -752248063740509018206386308398051526, 447099422597936776770653171032010886,
    624990661639254927922609391869917759, -624990661639254927922965576688157218\
    , -447099422597936776770896279696853970, 
    752248063740509018206333462863598335, 232987569753557213993549986223772301, 
    -818563418363617581019540143745402858 ],
    [ -446544409607474278198654446258851318, 
    752169354952178090474334427407053755, 232454384067368364392066217797519405, 
    -818332444275140096260131801276577304, 466971619613203273683378094892501, 
    818199919514244235731325170287560909, -233351284666793703056960449708445080\
    , -751780965954980755094201724796330338, 
    447330238099099624804058303743756754, 624457616389229433111354929123016922, 
    -625069380137344119176436820874715579 ],
    [ -751314124296599264691988680218906526, 
    446966835918119127115959140219352670, 624093713391100952005820388802747242, 
    -624602055813168992241818178570020559, 
    -446313739548471088014611271850993056, 751636484067835331219580092856410365,
    232375476405986089483735354237521216, -817777364451793911158583996366316457\
    , 388222545651384626822362024649194, 817666782028001103667624695385064854, 
    -233120230246660732011804342126350793 ],
    [ -817546913053480760387831911287741383, -144495403195798500098978556799023,
    817587698348622145465053716425051270, -232564927857754573852258978063612999\
    , -751392991912107764618949980564782049, 
    446433775739506046919753412594259505, 624324665606520334335433290297359735, 
    -624135227873904169584922983116756471, 
    -446677050922995245928991528249872011, 751272521730292903207172413273104006,
    232842945598496882946441935999647211 ],
    [ -624214333426336448948325069351709802, 
    -447209950454949880218411776977619747, 751503365879081501351755936621074233,
    233309921467242227161253003415546583, -817910278432835707622957811196000995\
    , -508502035786628965399976680104111, 818055184744273080560043091306295048, 
    -232334566374836170843112527789539940, 
    -751925516792819036116325895355586554, 446354544021197686831609209035596144,
    624880131405769376810482945955944635 ],
    [ -232698113424056699071792001102688928, 
    -752289406071767881500808623925271907, 446822024611976037440757410921280288,
    625110519215523519180462940759216731, -624746830629010433525187616304394478\
    , -447289334007619737518420630834919716, 
    752058962827448373987575077683076285, 233230678350639992944111370783155561, 
    -818442943932743661603710492281194836, -277847624129340155131894758315873, 
    818522290683739829822372279143634072 ],
    [ 232698113424056699072163249235933466, 
    -818522290683739829822059971288920493, 277847624129340155286101854515760, 
    818442943932743661603657646746741645, -233230678350639992944354479447998645\
    , -752058962827448373987931262501315744, 
    447289334007619737518064446016680257, 624746830629010433524944507639551394, 
    -625110519215523519180515786293669922, 
    -446822024611976037440603203825080401, 752289406071767881501120931779985486 
    ],
    [ 624214333426336448948696317484954340, 
    -624880131405769376810170638101231056, 
    -446354544021197686831455001939396257, 751925516792819036116273049821133363,
    232334566374836170842869419124696856, -818055184744273080560399276124534507\
    , 508502035786628965043791861864652, 817910278432835707622714702531157911, 
    -233309921467242227161305848949999774, 
    -751503365879081501351601729524874346, 447209950454949880218724084832333326 
    ],
    [ 817546913053480760388203159420985921, 
    -232842945598496882946129628144933632, 
    -751272521730292903207018206176904119, 446677050922995245928938682715418820,
    624135227873904169584679874451913387, -624324665606520334335789475115599194\
    , -446433775739506046920109597412498964, 
    751392991912107764618706871899938965, 232564927857754573852206132529159808, 
    -817587698348622145464899509328851383, 144495403195798500411286411512602 ],
    [ 751314124296599264692359928352151064, 
    233120230246660732012116649981064372, -817666782028001103667470488288864967\
    , -388222545651384626875207559102385, 817777364451793911158340887701473373, 
    -232375476405986089484091539055760675, 
    -751636484067835331219936277674649824, 446313739548471088014368163186149972,
    624602055813168992241765333035567368, -624093713391100952005666181706547355\
    , -446966835918119127115646832364639091 ],
    [ 446544409607474278199025694392095856, 
    625069380137344119176749128729429158, -624457616389229433111200722026817035\
    , -447330238099099624804111149278209945, 
    751780965954980755093958616131487254, 233351284666793703056604264890205621, 
    -818199919514244235731681355105800368, -466971619613203273926486759735585, 
    818332444275140096260078955742124113, -232454384067368364391912010701319518\
    , -752169354952178090474022119552340176 ]
]


==> anc/supplementary/outputs/magma/prime_cofactor_counts_p11_B3e7.txt <==
x=100000 pi(x)=9592 admitted=2 predicted=7.86176
x=1000000 pi(x)=78498 admitted=54 predicted=64.3383
x=10000000 pi(x)=664579 admitted=537 predicted=544.699
x=30000000 pi(x)=1857859 admitted=1510 predicted=1522.73
size bound p^(p-4)/2^(p-1) = 19030.440 ; least admitted = 77419
first admitted: [ 77419, 82237, 109451, 121309, 181061, 195163, 255179, 300323, 
323819, 327581, 328109, 345533 ]


==> anc/supplementary/outputs/python/bernoulli_tail_p101.json <==
{
 "p": 101,
 "irregular_half_indices": [
  34
 ],
 "bernoulli_formula_matches_direct_unit_logs": true,
 "primitive_root": 2,
 "admissible_r_le_10": [
  1,
  3,
  4,
  5,
  6,
  7,
  8,
  9,
  10
 ],
 "attempts": [
  {
   "r": 1,
   "e": 3,
   "solvable": true,
   "congruence_failures": 0,
   "cells": 10201,
   "failures_exactly_at_cells_with_ij_nonzero": false,
   "failing_degree_conditions": [],
   "failing_infinity_conditions": [],
   "rays_sha256": "0083cf6ca4b06f4994e3bd4f766919e2e277ea4c0ce637ac9ebfcb091c427bc9",
   "determinant_exponent": 106,
   "admissible": true,
   "P_coefficients": {
    "1": 1,
    "34": 3
   }
  }
 ]
}

==> anc/supplementary/outputs/python/bernoulli_tail_p101.log <==
{'r': 1, 'e': 3, 'solvable': True, 'congruence_failures': 0, 'cells': 10201, 'failures_exactly_at_cells_with_ij_nonzero': False, 'failing_degree_conditions': [], 'failing_infinity_conditions': [], 'rays_sha256': '0083cf6ca4b06f4994e3bd4f766919e2e277ea4c0ce637ac9ebfcb091c427bc9', 'determinant_exponent': 106, 'admissible': True, 'P_coefficients': {'1': 1, '34': 3}}
{"p": 101, "irregular_half_indices": [34], "bernoulli_formula_matches_direct_unit_logs": true, "admissible_r_le_10": [1, 3, 4, 5, 6, 7, 8, 9, 10]}


==> anc/supplementary/outputs/python/bernoulli_tail_p103.json <==
{
 "p": 103,
 "irregular_half_indices": [
  12
 ],
 "bernoulli_formula_matches_direct_unit_logs": true,
 "primitive_root": 5,
 "admissible_r_le_10": [
  5,
  7,
  8,
  9,
  10
 ],
 "attempts": [
  {
   "r": 1,
   "e": 3,
   "solvable": true,
   "congruence_failures": 10404,
   "cells": 10609,
   "failures_exactly_at_cells_with_ij_nonzero": true,
   "failing_degree_conditions": [
    [
     25,
     36
    ]
   ],
   "failing_infinity_conditions": [],
   "rays_sha256": "1ca7d5d37ee70d8b7db9697b9f26f133303d6361e9a6e6e66597fa7ec762e523",
   "determinant_exponent": 108,
   "admissible": false,
   "P_coefficients": {
    "1": 1,
    "12": 43
   }
  },
  {
   "r": 2,
   "e": 5,
   "solvable": true,
   "congruence_failures": 10404,
   "cells": 10609,
   "failures_exactly_at_cells_with_ij_nonzero": true,
   "failing_degree_conditions": [
    [
     25,
     30
    ]
   ],
   "failing_infinity_conditions": [],
   "rays_sha256": "b1ec755598583f2c65f65b34c9820d7ea777fc4f5e4a027f442aa16becd576a2",
   "determinant_exponent": 110,
   "admissible": false,
   "P_coefficients": {
    "1": 1,
    "6": 86
   }
  },
  {
   "r": 3,
   "e": 7,
   "solvable": true,
   "congruence_failures": 10404,
   "cells": 10609,
   "failures_exactly_at_cells_with_ij_nonzero": true,
   "failing_degree_conditions": [
    [
     25,
     28
    ]
   ],
   "failing_infinity_conditions": [],
   "rays_sha256": "92e01922a737463865056ec16fa865fa5aac12ea7d327c0a8cb01d608668b576",
   "determinant_exponent": 112,
   "admissible": false,
   "P_coefficients": {
    "1": 1,
    "4": 26
   }
  },
  {
   "r": 4,
   "e": 9,
   "solvable": true,
   "congruence_failures": 10404,
   "cells": 10609,
   "failures_exactly_at_cells_with_ij_nonzero": true,
   "failing_degree_conditions": [
    [
     25,
     27
    ]
   ],
   "failing_infinity_conditions": [],
   "rays_sha256": "17fde2fd14f0be7ed3f16352ade64a224505b7d1a0b2a25849e72cbcfdc3f7f3",
   "determinant_exponent": 114,
   "admissible": false,
   "P_coefficients": {
    "1": 1,
    "3": 34
   }
  },
  {
   "r": 5,
   "e": 11,
   "solvable": true,
   "congruence_failures": 0,
   "cells": 10609,
   "failures_exactly_at_cells_with_ij_nonzero": false,
   "failing_degree_conditions": [],
   "failing_infinity_conditions": [],
   "rays_sha256": "74a28ee306743ada718627f9d5de628c895629cbcf18d5243f1d94d3bfd072f9",
   "determinant_exponent": 116,
   "admissible": true,
   "P_coefficients": {
    "1": 1
   }
  }
 ]
}

==> anc/supplementary/outputs/python/bernoulli_tail_p103.log <==
{'r': 1, 'e': 3, 'solvable': True, 'congruence_failures': 10404, 'cells': 10609, 'failures_exactly_at_cells_with_ij_nonzero': True, 'failing_degree_conditions': [[25, 36]], 'failing_infinity_conditions': [], 'rays_sha256': '1ca7d5d37ee70d8b7db9697b9f26f133303d6361e9a6e6e66597fa7ec762e523', 'determinant_exponent': 108, 'admissible': False, 'P_coefficients': {'1': 1, '12': 43}}
{'r': 2, 'e': 5, 'solvable': True, 'congruence_failures': 10404, 'cells': 10609, 'failures_exactly_at_cells_with_ij_nonzero': True, 'failing_degree_conditions': [[25, 30]], 'failing_infinity_conditions': [], 'rays_sha256': 'b1ec755598583f2c65f65b34c9820d7ea777fc4f5e4a027f442aa16becd576a2', 'determinant_exponent': 110, 'admissible': False, 'P_coefficients': {'1': 1, '6': 86}}
{'r': 3, 'e': 7, 'solvable': True, 'congruence_failures': 10404, 'cells': 10609, 'failures_exactly_at_cells_with_ij_nonzero': True, 'failing_degree_conditions': [[25, 28]], 'failing_infinity_conditions': [], 'rays_sha256': '92e01922a737463865056ec16fa865fa5aac12ea7d327c0a8cb01d608668b576', 'determinant_exponent': 112, 'admissible': False, 'P_coefficients': {'1': 1, '4': 26}}
{'r': 4, 'e': 9, 'solvable': True, 'congruence_failures': 10404, 'cells': 10609, 'failures_exactly_at_cells_with_ij_nonzero': True, 'failing_degree_conditions': [[25, 27]], 'failing_infinity_conditions': [], 'rays_sha256': '17fde2fd14f0be7ed3f16352ade64a224505b7d1a0b2a25849e72cbcfdc3f7f3', 'determinant_exponent': 114, 'admissible': False, 'P_coefficients': {'1': 1, '3': 34}}
{'r': 5, 'e': 11, 'solvable': True, 'congruence_failures': 0, 'cells': 10609, 'failures_exactly_at_cells_with_ij_nonzero': False, 'failing_degree_conditions': [], 'failing_infinity_conditions': [], 'rays_sha256': '74a28ee306743ada718627f9d5de628c895629cbcf18d5243f1d94d3bfd072f9', 'determinant_exponent': 116, 'admissible': True, 'P_coefficients': {'1': 1}}
{"p": 103, "irregular_half_indices": [12], "bernoulli_formula_matches_direct_unit_logs": true, "admissible_r_le_10": [5, 7, 8, 9, 10]}


==> anc/supplementary/outputs/python/bernoulli_tail_p131.json <==
{
 "p": 131,
 "irregular_half_indices": [
  11
 ],
 "bernoulli_formula_matches_direct_unit_logs": true,
 "primitive_root": 2,
 "admissible_r_le_10": [
  2,
  3,
  4,
  5,
  6,
  7,
  8,
  9,
  10
 ],
 "attempts": [
  {
   "r": 1,
   "e": 3,
   "solvable": true,
   "congruence_failures": 16900,
   "cells": 17161,
   "failures_exactly_at_cells_with_ij_nonzero": true,
   "failing_degree_conditions": [
    [
     23,
     33
    ]
   ],
   "failing_infinity_conditions": [],
   "rays_sha256": "9aba242dec088f5519a197cb9936d773da509571bbbf83ef9e3cab82c4e20708",
   "determinant_exponent": 136,
   "admissible": false,
   "P_coefficients": {
    "1": 1,
    "11": 119
   }
  },
  {
   "r": 2,
   "e": 5,
   "solvable": true,
   "congruence_failures": 0,
   "cells": 17161,
   "failures_exactly_at_cells_with_ij_nonzero": false,
   "failing_degree_conditions": [],
   "failing_infinity_conditions": [],
   "rays_sha256": "dd9700388634159e84ae8b00b147b1acc6253b1c85917a855e5dd23fbcd8e4e1",
   "determinant_exponent": 138,
   "admissible": true,
   "P_coefficients": {
    "1": 1
   }
  }
 ]
}

==> anc/supplementary/outputs/python/bernoulli_tail_p131.log <==
{'r': 1, 'e': 3, 'solvable': True, 'congruence_failures': 16900, 'cells': 17161, 'failures_exactly_at_cells_with_ij_nonzero': True, 'failing_degree_conditions': [[23, 33]], 'failing_infinity_conditions': [], 'rays_sha256': '9aba242dec088f5519a197cb9936d773da509571bbbf83ef9e3cab82c4e20708', 'determinant_exponent': 136, 'admissible': False, 'P_coefficients': {'1': 1, '11': 119}}
{'r': 2, 'e': 5, 'solvable': True, 'congruence_failures': 0, 'cells': 17161, 'failures_exactly_at_cells_with_ij_nonzero': False, 'failing_degree_conditions': [], 'failing_infinity_conditions': [], 'rays_sha256': 'dd9700388634159e84ae8b00b147b1acc6253b1c85917a855e5dd23fbcd8e4e1', 'determinant_exponent': 138, 'admissible': True, 'P_coefficients': {'1': 1}}
{"p": 131, "irregular_half_indices": [11], "bernoulli_formula_matches_direct_unit_logs": true, "admissible_r_le_10": [2, 3, 4, 5, 6, 7, 8, 9, 10]}


==> anc/supplementary/outputs/python/bernoulli_tail_p157.json <==
{
 "p": 157,
 "irregular_half_indices": [
  31,
  55
 ],
 "bernoulli_formula_matches_direct_unit_logs": true,
 "primitive_root": 5,
 "admissible_r_le_10": [
  2,
  3,
  4,
  6,
  7,
  8,
  9,
  10
 ],
 "attempts": [
  {
   "r": 1,
   "e": 3,
   "solvable": true,
   "congruence_failures": 24336,
   "cells": 24649,
   "failures_exactly_at_cells_with_ij_nonzero": true,
   "failing_degree_conditions": [
    [
     63,
     93
    ]
   ],
   "failing_infinity_conditions": [],
   "rays_sha256": "21337e2f18f31d2c61078ea5a12b242347711fd0c5a674e3432efde727ad4df9",
   "determinant_exponent": 162,
   "admissible": false,
   "P_coefficients": {
    "1": 1,
    "31": 81,
    "55": 56
   }
  },
  {
   "r": 2,
   "e": 5,
   "solvable": true,
   "congruence_failures": 0,
   "cells": 24649,
   "failures_exactly_at_cells_with_ij_nonzero": false,
   "failing_degree_conditions": [],
   "failing_infinity_conditions": [],
   "rays_sha256": "61ffd85690aa9e611fcadb76839ceff819acae64f721927b6eeae2be147496cd",
   "determinant_exponent": 164,
   "admissible": true,
   "P_coefficients": {
    "1": 1
   }
  }
 ]
}

==> anc/supplementary/outputs/python/bernoulli_tail_p157.log <==
{'r': 1, 'e': 3, 'solvable': True, 'congruence_failures': 24336, 'cells': 24649, 'failures_exactly_at_cells_with_ij_nonzero': True, 'failing_degree_conditions': [[63, 93]], 'failing_infinity_conditions': [], 'rays_sha256': '21337e2f18f31d2c61078ea5a12b242347711fd0c5a674e3432efde727ad4df9', 'determinant_exponent': 162, 'admissible': False, 'P_coefficients': {'1': 1, '31': 81, '55': 56}}
{'r': 2, 'e': 5, 'solvable': True, 'congruence_failures': 0, 'cells': 24649, 'failures_exactly_at_cells_with_ij_nonzero': False, 'failing_degree_conditions': [], 'failing_infinity_conditions': [], 'rays_sha256': '61ffd85690aa9e611fcadb76839ceff819acae64f721927b6eeae2be147496cd', 'determinant_exponent': 164, 'admissible': True, 'P_coefficients': {'1': 1}}
{"p": 157, "irregular_half_indices": [31, 55], "bernoulli_formula_matches_direct_unit_logs": true, "admissible_r_le_10": [2, 3, 4, 6, 7, 8, 9, 10]}


==> anc/supplementary/outputs/python/bernoulli_tail_p37.json <==
{
 "p": 37,
 "irregular_half_indices": [
  16
 ],
 "bernoulli_formula_matches_direct_unit_logs": true,
 "primitive_root": 2,
 "admissible_r_le_10": [
  1,
  2,
  3,
  5,
  6,
  7,
  9,
  10
 ],
 "attempts": [
  {
   "r": 1,
   "e": 3,
   "solvable": true,
   "congruence_failures": 0,
   "cells": 1369,
   "failures_exactly_at_cells_with_ij_nonzero": false,
   "failing_degree_conditions": [],
   "failing_infinity_conditions": [],
   "rays_sha256": "8e7c93d9b8ed2e7128a841ac47f63f083c7055030515749925202cf08f9251c4",
   "determinant_exponent": 42,
   "admissible": true,
   "P_coefficients": {
    "1": 1,
    "16": 7
   }
  }
 ]
}

==> anc/supplementary/outputs/python/bernoulli_tail_p37.log <==
{'r': 1, 'e': 3, 'solvable': True, 'congruence_failures': 0, 'cells': 1369, 'failures_exactly_at_cells_with_ij_nonzero': False, 'failing_degree_conditions': [], 'failing_infinity_conditions': [], 'rays_sha256': '8e7c93d9b8ed2e7128a841ac47f63f083c7055030515749925202cf08f9251c4', 'determinant_exponent': 42, 'admissible': True, 'P_coefficients': {'1': 1, '16': 7}}
{"p": 37, "irregular_half_indices": [16], "bernoulli_formula_matches_direct_unit_logs": true, "admissible_r_le_10": [1, 2, 3, 5, 6, 7, 9, 10]}


==> anc/supplementary/outputs/python/bernoulli_tail_p59.json <==
{
 "p": 59,
 "irregular_half_indices": [
  22
 ],
 "bernoulli_formula_matches_direct_unit_logs": true,
 "primitive_root": 2,
 "admissible_r_le_10": [
  1,
  3,
  4,
  5,
  6,
  7,
  8,
  9,
  10
 ],
 "attempts": [
  {
   "r": 1,
   "e": 3,
   "solvable": true,
   "congruence_failures": 0,
   "cells": 3481,
   "failures_exactly_at_cells_with_ij_nonzero": false,
   "failing_degree_conditions": [],
   "failing_infinity_conditions": [],
   "rays_sha256": "e136e844057598e42c17a5a91e02b0e6f853e8081661543948d933cae8d7aeb4",
   "determinant_exponent": 64,
   "admissible": true,
   "P_coefficients": {
    "1": 1,
    "22": 51
   }
  }
 ]
}

==> anc/supplementary/outputs/python/bernoulli_tail_p59.log <==
{'r': 1, 'e': 3, 'solvable': True, 'congruence_failures': 0, 'cells': 3481, 'failures_exactly_at_cells_with_ij_nonzero': False, 'failing_degree_conditions': [], 'failing_infinity_conditions': [], 'rays_sha256': 'e136e844057598e42c17a5a91e02b0e6f853e8081661543948d933cae8d7aeb4', 'determinant_exponent': 64, 'admissible': True, 'P_coefficients': {'1': 1, '22': 51}}
{"p": 59, "irregular_half_indices": [22], "bernoulli_formula_matches_direct_unit_logs": true, "admissible_r_le_10": [1, 3, 4, 5, 6, 7, 8, 9, 10]}


==> anc/supplementary/outputs/python/bernoulli_tail_p67.json <==
{
 "p": 67,
 "irregular_half_indices": [
  29
 ],
 "bernoulli_formula_matches_direct_unit_logs": true,
 "primitive_root": 2,
 "admissible_r_le_10": [
  1,
  2,
  3,
  4,
  5,
  6,
  7,
  8,
  9,
  10
 ],
 "attempts": [
  {
   "r": 1,
   "e": 3,
   "solvable": true,
   "congruence_failures": 0,
   "cells": 4489,
   "failures_exactly_at_cells_with_ij_nonzero": false,
   "failing_degree_conditions": [],
   "failing_infinity_conditions": [],
   "rays_sha256": "1f83b91e089d746a129286bbaab7f581efb864fd5f0fef1626acbb0328a1213c",
   "determinant_exponent": 72,
   "admissible": true,
   "P_coefficients": {
    "1": 1,
    "29": 30
   }
  }
 ]
}

==> anc/supplementary/outputs/python/bernoulli_tail_p67.log <==
{'r': 1, 'e': 3, 'solvable': True, 'congruence_failures': 0, 'cells': 4489, 'failures_exactly_at_cells_with_ij_nonzero': False, 'failing_degree_conditions': [], 'failing_infinity_conditions': [], 'rays_sha256': '1f83b91e089d746a129286bbaab7f581efb864fd5f0fef1626acbb0328a1213c', 'determinant_exponent': 72, 'admissible': True, 'P_coefficients': {'1': 1, '29': 30}}
{"p": 67, "irregular_half_indices": [29], "bernoulli_formula_matches_direct_unit_logs": true, "admissible_r_le_10": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10]}


==> anc/supplementary/outputs/python/tail_exponent_census_2e4.json <==
{
"summary": {
"PMAX": 20000,
"primes": 2259,
"irregular": 900,
"r_p_histogram": {
"1": 1602,
"2": 283,
"3": 224,
"4": 67,
"5": 59,
"6": 6,
"7": 16,
"8": 2
},
"fraction_r_p_gt_1": 0.2908366533864542,
"heuristic_1_minus_exp(-1/3)": 0.28346868942621073,
"max_r_p": 8,
"max_r_p_le_(p-5)/2_for_all": true,
"smallest_with_r_p_gt_1": 103,
"max_index_of_irregularity": 4
},
"irregular_primes": [
{
"p": 37,
"irregular_indices": [
32
],
"r_p": 1,
"tail_exponent": 42
},
{
"p": 59,
"irregular_indices": [
44
],
"r_p": 1,
"tail_exponent": 64
},
{
"p": 67,
"irregular_indices": [
58
],
"r_p": 1,
"tail_exponent": 72
},
{
"p": 101,
"irregular_indices": [
68
],
"r_p": 1,
"tail_exponent": 106
},
{
"p": 103,
"irregular_indices": [
24
],
"r_p": 5,
"tail_exponent": 116
},
{
"p": 131,
"irregular_indices": [
22
],
"r_p": 2,
"tail_exponent": 138
},
{
"p": 149,
"irregular_indices": [
130
],
"r_p": 1,
"tail_exponent": 154
},
{
"p": 157,
"irregular_indices": [
62,
110
],
"r_p": 2,
"tail_exponent": 164
},
{
"p": 233,
"irregular_indices": [
84
],
"r_p": 4,
"tail_exponent": 244
},
{
"p": 257,
"irregular_indices": [
164
],
"r_p": 3,
"tail_exponent": 266
},
{
"p": 263,
"irregular_indices": [
100
],
"r_p": 3,
"tail_exponent": 272
},
{
"p": 271,
"irregular_indices": [
84
],
"r_p": 4,
"tail_exponent": 282
},
{
"p": 283,
"irregular_indices": [
20
],
"r_p": 3,
"tail_exponent": 292
},
{
"p": 293,
"irregular_indices": [
156
],
"r_p": 4,
"tail_exponent": 304
},
{
"p": 307,
"irregular_indices": [
88
],
"r_p": 3,
"tail_exponent": 316
},
{
"p": 311,
"irregular_indices": [
292
],
"r_p": 1,
"tail_exponent": 316
},
{
"p": 347,
"irregular_indices": [
280
],
"r_p": 1,
"tail_exponent": 352
},
{
"p": 353,
"irregular_indices": [
186,
300
],
"r_p": 2,
"tail_exponent": 360
},
{
"p": 379,
"irregular_indices": [
100,
174
],
"r_p": 4,
"tail_exponent": 390
},
{
"p": 389,
"irregular_indices": [
200
],
"r_p": 3,
"tail_exponent": 398
},
{
"p": 401,
"irregular_indices": [
382
],
"r_p": 1,
"tail_exponent": 406
},
{
"p": 409,
"irregular_indices": [
126
],
"r_p": 2,
"tail_exponent": 416
},
{
"p": 421,
"irregular_indices": [
240
],
"r_p": 7,
"tail_exponent": 438
},
{
"p": 433,
"irregular_indices": [
366
],
"r_p": 1,
"tail_exponent": 438
},
{
"p": 461,
"irregular_indices": [
196
],
"r_p": 3,
"tail_exponent": 470
},
{
"p": 463,
"irregular_indices": [
130
],
"r_p": 2,
"tail_exponent": 470
},
{
"p": 467,
"irregular_indices": [
94,
194
],
"r_p": 2,
"tail_exponent": 474
},
{
"p": 491,
"irregular_indices": [
292,
336,
338
],
"r_p": 5,
"tail_exponent": 504
},
{
"p": 523,
"irregular_indices": [
400
],
"r_p": 1,
"tail_exponent": 528
},
{
"p": 541,
"irregular_indices": [
86
],
"r_p": 2,
"tail_exponent": 548
},
{
"p": 547,
"irregular_indices": [
270,
486
],
"r_p": 2,
"tail_exponent": 554
},
{
"p": 557,
"irregular_indices": [
222
],
"r_p": 2,
"tail_exponent": 564
},
{
"p": 577,
"irregular_indices": [
52
],
"r_p": 3,
"tail_exponent": 586
},
{
"p": 587,
"irregular_indices": [
90,
92
],
"r_p": 4,
"tail_exponent": 598
},
{
"p": 593,
"irregular_indices": [
22
],
"r_p": 2,
"tail_exponent": 600
},
{
"p": 607,
"irregular_indices": [
592
],
"r_p": 1,
"tail_exponent": 612
},
{
"p": 613,
"irregular_indices": [
522
],
"r_p": 1,
"tail_exponent": 618
},
{
"p": 617,
"irregular_indices": [
20,
174,
338
],
"r_p": 4,
"tail_exponent": 628
},
{
"p": 619,
"irregular_indices": [
428
],
"r_p": 1,
"tail_exponent": 624
},
{
"p": 631,
"irregular_indices": [
80,
226
],
"r_p": 3,
"tail_exponent": 640
},
{
"p": 647,
"irregular_indices": [
236,
242,
554
],
"r_p": 3,
"tail_exponent": 656
},
{
"p": 653,
"irregular_indices": [
48
],
"r_p": 5,
"tail_exponent": 666
},
{
"p": 659,
"irregular_indices": [
224
],
"r_p": 3,
"tail_exponent": 668
},
{
"p": 673,
"irregular_indices": [
408,
502
],
"r_p": 5,
"tail_exponent": 686
},
{
"p": 677,
"irregular_indices": [
628
],
"r_p": 1,
"tail_exponent": 682
},
{
"p": 683,
"irregular_indices": [
32
],
"r_p": 3,
"tail_exponent": 692
},
{
"p": 691,
"irregular_indices": [
12,
200
],
"r_p": 7,
"tail_exponent": 708
},
{
"p": 727,
"irregular_indices": [
378
],
"r_p": 2,
"tail_exponent": 734
},
{
"p": 751,
"irregular_indices": [
290
],
"r_p": 2,
"tail_exponent": 758
},
{
"p": 757,
"irregular_indices": [
514
],
"r_p": 1,
"tail_exponent": 762
},
{
"p": 761,
"irregular_indices": [
260
],
"r_p": 3,
"tail_exponent": 770
},
{
"p": 773,
"irregular_indices": [
732
],
"r_p": 1,
"tail_exponent": 778
},
{
"p": 797,
"irregular_indices": [
220
],
"r_p": 3,
"tail_exponent": 806
},
{
"p": 809,
"irregular_indices": [
330,
628
],
"r_p": 4,
"tail_exponent": 820
},
{
"p": 811,
"irregular_indices": [
544
],
"r_p": 1,
"tail_exponent": 816
},
{
"p": 821,
"irregular_indices": [
744
],
"r_p": 1,
"tail_exponent": 826
},
{
"p": 827,
"irregular_indices": [
102
],
"r_p": 2,
"tail_exponent": 834
},
{
"p": 839,
"irregular_indices": [
66
],
"r_p": 2,
"tail_exponent": 846
},
{
"p": 877,
"irregular_indices": [
868
],
"r_p": 1,
"tail_exponent": 882
},
{
"p": 881,
"irregular_indices": [
162
],
"r_p": 2,
"tail_exponent": 888
},
{
"p": 887,
"irregular_indices": [
418
],
"r_p": 2,
"tail_exponent": 894
},
{
"p": 929,
"irregular_indices": [
520,
820
],
"r_p": 3,
"tail_exponent": 938
},
{
"p": 953,
"irregular_indices": [
156
],
"r_p": 4,
"tail_exponent": 964
},
{
"p": 971,
"irregular_indices": [
166
],
"r_p": 2,
"tail_exponent": 978
},
{
"p": 1061,
"irregular_indices": [
474
],
"r_p": 2,
"tail_exponent": 1068
},
{
"p": 1091,
"irregular_indices": [
888
],
"r_p": 1,
"tail_exponent": 1096
},
{
"p": 1117,
"irregular_indices": [
794
],
"r_p": 1,
"tail_exponent": 1122
},
{
"p": 1129,
"irregular_indices": [
348
],
"r_p": 4,
"tail_exponent": 1140
},
{
"p": 1151,
"irregular_indices": [
534,
784,
968
],
"r_p": 5,
"tail_exponent": 1164
},
{
"p": 1153,
"irregular_indices": [
802
],
"r_p": 1,
"tail_exponent": 1158
},
{
"p": 1193,
"irregular_indices": [
262
],
"r_p": 2,
"tail_exponent": 1200
},
{
"p": 1201,
"irregular_indices": [
676
],
"r_p": 3,
"tail_exponent": 1210
},
{
"p": 1217,
"irregular_indices": [
784,
866,
1118
],
"r_p": 3,
"tail_exponent": 1226
},
{
"p": 1229,
"irregular_indices": [
784
],
"r_p": 3,
"tail_exponent": 1238
},
{
"p": 1237,
"irregular_indices": [
874
],
"r_p": 1,
"tail_exponent": 1242
},
{
"p": 1279,
"irregular_indices": [
518
],
"r_p": 2,
"tail_exponent": 1286
},
{
"p": 1283,
"irregular_indices": [
510
],
"r_p": 2,
"tail_exponent": 1290
},
{
"p": 1291,
"irregular_indices": [
206,
824
],
"r_p": 3,
"tail_exponent": 1300
},
{
"p": 1297,
"irregular_indices": [
202,
220
],
"r_p": 3,
"tail_exponent": 1306
},
{
"p": 1301,
"irregular_indices": [
176
],
"r_p": 3,
"tail_exponent": 1310
},
{
"p": 1307,
"irregular_indices": [
382,
852
],
"r_p": 4,
"tail_exponent": 1318
},
{
"p": 1319,
"irregular_indices": [
304
],
"r_p": 3,
"tail_exponent": 1328
},
{
"p": 1327,
"irregular_indices": [
466
],
"r_p": 2,
"tail_exponent": 1334
},
{
"p": 1367,
"irregular_indices": [
234
],
"r_p": 2,
"tail_exponent": 1374
},
{
"p": 1381,
"irregular_indices": [
266
],
"r_p": 2,
"tail_exponent": 1388
},
{
"p": 1409,
"irregular_indices": [
358
],
"r_p": 2,
"tail_exponent": 1416
},
{
"p": 1429,
"irregular_indices": [
996
],
"r_p": 1,
"tail_exponent": 1434
},
{
"p": 1439,
"irregular_indices": [
574
],
"r_p": 2,
"tail_exponent": 1446
},
{
"p": 1483,
"irregular_indices": [
224
],
"r_p": 3,
"tail_exponent": 1492
},
{
"p": 1499,
"irregular_indices": [
94
],
"r_p": 2,
"tail_exponent": 1506
},
{
"p": 1523,
"irregular_indices": [
1310
],
"r_p": 1,
"tail_exponent": 1528
},
{
"p": 1559,
"irregular_indices": [
862
],
"r_p": 2,
"tail_exponent": 1566
},
{
"p": 1597,
"irregular_indices": [
842
],
"r_p": 2,
"tail_exponent": 1604
},
{
"p": 1609,
"irregular_indices": [
1356
],
"r_p": 1,
"tail_exponent": 1614
},
{
"p": 1613,
"irregular_indices": [
172
],
"r_p": 3,
"tail_exponent": 1622
},
{
"p": 1619,
"irregular_indices": [
560
],
"r_p": 3,
"tail_exponent": 1628
},
{
"p": 1621,
"irregular_indices": [
980
],
"r_p": 3,
"tail_exponent": 1630
},
{
"p": 1637,
"irregular_indices": [
718
],
"r_p": 2,
"tail_exponent": 1644
},
{
"p": 1663,
"irregular_indices": [
270,
1508
],
"r_p": 2,
"tail_exponent": 1670
},
{
"p": 1669,
"irregular_indices": [
388,
1086
],
"r_p": 4,
"tail_exponent": 1680
},
{
"p": 1721,
"irregular_indices": [
30
],
"r_p": 2,
"tail_exponent": 1728
},
{
"p": 1733,
"irregular_indices": [
810,
942
],
"r_p": 2,
"tail_exponent": 1740
},
{
"p": 1753,
"irregular_indices": [
712
],
"r_p": 3,
"tail_exponent": 1762
},
{
"p": 1759,
"irregular_indices": [
1520
],
"r_p": 1,
"tail_exponent": 1764
},
{
"p": 1777,
"irregular_indices": [
1192
],
"r_p": 1,
"tail_exponent": 1782
},
{
"p": 1787,
"irregular_indices": [
1606
],
"r_p": 1,
"tail_exponent": 1792
},
{
"p": 1789,
"irregular_indices": [
848,
1442
],
"r_p": 3,
"tail_exponent": 1798
},
{
"p": 1811,
"irregular_indices": [
550,
698,
1520
],
"r_p": 2,
"tail_exponent": 1818
},
{
"p": 1831,
"irregular_indices": [
1274
],
"r_p": 1,
"tail_exponent": 1836
},
{
"p": 1847,
"irregular_indices": [
954,
1016,
1558
],
"r_p": 5,
"tail_exponent": 1860
},
{
"p": 1871,
"irregular_indices": [
1794
],
"r_p": 1,
"tail_exponent": 1876
},
{
"p": 1877,
"irregular_indices": [
1026
],
"r_p": 2,
"tail_exponent": 1884
},
{
"p": 1879,
"irregular_indices": [
1260
],
"r_p": 1,
"tail_exponent": 1884
},
{
"p": 1889,
"irregular_indices": [
242
],
"r_p": 2,
"tail_exponent": 1896
},
{
"p": 1901,
"irregular_indices": [
1722
],
"r_p": 1,
"tail_exponent": 1906
},
{
"p": 1933,
"irregular_indices": [
1058,
1320
],
"r_p": 7,
"tail_exponent": 1950
},
{
"p": 1951,
"irregular_indices": [
1656
],
"r_p": 1,
"tail_exponent": 1956
},
{
"p": 1979,
"irregular_indices": [
148
],
"r_p": 3,
"tail_exponent": 1988
},
{
"p": 1987,
"irregular_indices": [
510
],
"r_p": 2,
"tail_exponent": 1994
},
{
"p": 1993,
"irregular_indices": [
912
],
"r_p": 5,
"tail_exponent": 2006
},
{
"p": 1997,
"irregular_indices": [
772,
1888
],
"r_p": 3,
"tail_exponent": 2006
},
{
"p": 2003,
"irregular_indices": [
60,
600
],
"r_p": 7,
"tail_exponent": 2020
},
{
"p": 2017,
"irregular_indices": [
1204
],
"r_p": 3,
"tail_exponent": 2026
},
{
"p": 2039,
"irregular_indices": [
1300
],
"r_p": 3,
"tail_exponent": 2048
},
{
"p": 2053,
"irregular_indices": [
1932
],
"r_p": 1,
"tail_exponent": 2058
},
{
"p": 2087,
"irregular_indices": [
376,
1298
],
"r_p": 3,
"tail_exponent": 2096
},
{
"p": 2099,
"irregular_indices": [
1230
],
"r_p": 2,
"tail_exponent": 2106
},
{
"p": 2111,
"irregular_indices": [
1038
],
"r_p": 2,
"tail_exponent": 2118
},
{
"p": 2137,
"irregular_indices": [
1624
],
"r_p": 1,
"tail_exponent": 2142
},
{
"p": 2143,
"irregular_indices": [
1916
],
"r_p": 1,
"tail_exponent": 2148
},
{
"p": 2153,
"irregular_indices": [
1832
],
"r_p": 1,
"tail_exponent": 2158
},
{
"p": 2213,
"irregular_indices": [
154
],
"r_p": 2,
"tail_exponent": 2220
},
{
"p": 2239,
"irregular_indices": [
1826
],
"r_p": 1,
"tail_exponent": 2244
},
{
"p": 2267,
"irregular_indices": [
2234
],
"r_p": 1,
"tail_exponent": 2272
},
{
"p": 2273,
"irregular_indices": [
876,
2166
],
"r_p": 4,
"tail_exponent": 2284
},
{
"p": 2293,
"irregular_indices": [
2040
],
"r_p": 1,
"tail_exponent": 2298
},
{
"p": 2309,
"irregular_indices": [
1660,
1772
],
"r_p": 1,
"tail_exponent": 2314
},
{
"p": 2357,
"irregular_indices": [
2204
],
"r_p": 1,
"tail_exponent": 2362
},
{
"p": 2371,
"irregular_indices": [
242,
2274
],
"r_p": 2,
"tail_exponent": 2378
},
{
"p": 2377,
"irregular_indices": [
1226
],
"r_p": 2,
"tail_exponent": 2384
},
{
"p": 2381,
"irregular_indices": [
2060
],
"r_p": 1,
"tail_exponent": 2386
},
{
"p": 2383,
"irregular_indices": [
842,
2278
],
"r_p": 2,
"tail_exponent": 2390
},
{
"p": 2389,
"irregular_indices": [
776
],
"r_p": 3,
"tail_exponent": 2398
},
{
"p": 2411,
"irregular_indices": [
2126
],
"r_p": 1,
"tail_exponent": 2416
},
{
"p": 2423,
"irregular_indices": [
290,
884
],
"r_p": 3,
"tail_exponent": 2432
},
{
"p": 2441,
"irregular_indices": [
366,
1750
],
"r_p": 2,
"tail_exponent": 2448
},
{
"p": 2503,
"irregular_indices": [
1044
],
"r_p": 4,
"tail_exponent": 2514
},
{
"p": 2543,
"irregular_indices": [
2374
],
"r_p": 1,
"tail_exponent": 2548
},
{
"p": 2557,
"irregular_indices": [
1464
],
"r_p": 5,
"tail_exponent": 2570
},
{
"p": 2579,
"irregular_indices": [
1730
],
"r_p": 1,
"tail_exponent": 2584
},
{
"p": 2591,
"irregular_indices": [
854,
2574
],
"r_p": 2,
"tail_exponent": 2598
},
{
"p": 2621,
"irregular_indices": [
1772
],
"r_p": 1,
"tail_exponent": 2626
},
{
"p": 2633,
"irregular_indices": [
1416
],
"r_p": 5,
"tail_exponent": 2646
},
{
"p": 2647,
"irregular_indices": [
1172
],
"r_p": 3,
"tail_exponent": 2656
},
{
"p": 2657,
"irregular_indices": [
710
],
"r_p": 2,
"tail_exponent": 2664
},
{
"p": 2663,
"irregular_indices": [
1244
],
"r_p": 3,
"tail_exponent": 2672
},
{
"p": 2671,
"irregular_indices": [
404,
2394
],
"r_p": 3,
"tail_exponent": 2680
},
{
"p": 2689,
"irregular_indices": [
926
],
"r_p": 2,
"tail_exponent": 2696
},
{
"p": 2753,
"irregular_indices": [
482
],
"r_p": 2,
"tail_exponent": 2760
},
{
"p": 2767,
"irregular_indices": [
2528
],
"r_p": 1,
"tail_exponent": 2772
},
{
"p": 2777,
"irregular_indices": [
1600
],
"r_p": 3,
"tail_exponent": 2786
},
{
"p": 2789,
"irregular_indices": [
1984,
2154
],
"r_p": 1,
"tail_exponent": 2794
},
{
"p": 2791,
"irregular_indices": [
2554
],
"r_p": 1,
"tail_exponent": 2796
},
{
"p": 2833,
"irregular_indices": [
1832
],
"r_p": 3,
"tail_exponent": 2842
},
{
"p": 2857,
"irregular_indices": [
98
],
"r_p": 2,
"tail_exponent": 2864
},
{
"p": 2861,
"irregular_indices": [
352
],
"r_p": 3,
"tail_exponent": 2870
},
{
"p": 2909,
"irregular_indices": [
400,
950
],
"r_p": 3,
"tail_exponent": 2918
},
{
"p": 2927,
"irregular_indices": [
242
],
"r_p": 2,
"tail_exponent": 2934
},
{
"p": 2939,
"irregular_indices": [
332,
1102,
2748
],
"r_p": 3,
"tail_exponent": 2948
},
{
"p": 2957,
"irregular_indices": [
138,
788
],
"r_p": 4,
"tail_exponent": 2968
},
{
"p": 2999,
"irregular_indices": [
776
],
"r_p": 3,
"tail_exponent": 3008
},
{
"p": 3011,
"irregular_indices": [
1496
],
"r_p": 3,
"tail_exponent": 3020
},
{
"p": 3023,
"irregular_indices": [
2020
],
"r_p": 1,
"tail_exponent": 3028
},
{
"p": 3049,
"irregular_indices": [
700
],
"r_p": 3,
"tail_exponent": 3058
},
{
"p": 3061,
"irregular_indices": [
2522
],
"r_p": 1,
"tail_exponent": 3066
},
{
"p": 3083,
"irregular_indices": [
1450
],
"r_p": 2,
"tail_exponent": 3090
},
{
"p": 3089,
"irregular_indices": [
1706
],
"r_p": 2,
"tail_exponent": 3096
},
{
"p": 3119,
"irregular_indices": [
1704
],
"r_p": 5,
"tail_exponent": 3132
},
{
"p": 3181,
"irregular_indices": [
3142
],
"r_p": 1,
"tail_exponent": 3186
},
{
"p": 3203,
"irregular_indices": [
2368
],
"r_p": 1,
"tail_exponent": 3208
},
{
"p": 3221,
"irregular_indices": [
98
],
"r_p": 2,
"tail_exponent": 3228
},
{
"p": 3229,
"irregular_indices": [
1634
],
"r_p": 2,
"tail_exponent": 3236
},
{
"p": 3257,
"irregular_indices": [
922
],
"r_p": 2,
"tail_exponent": 3264
},
{
"p": 3313,
"irregular_indices": [
2222
],
"r_p": 1,
"tail_exponent": 3318
},
{
"p": 3323,
"irregular_indices": [
3292
],
"r_p": 1,
"tail_exponent": 3328
},
{
"p": 3329,
"irregular_indices": [
1378
],
"r_p": 2,
"tail_exponent": 3336
},
{
"p": 3391,
"irregular_indices": [
2232,
2534
],
"r_p": 5,
"tail_exponent": 3404
},
{
"p": 3407,
"irregular_indices": [
2076,
2558
],
"r_p": 4,
"tail_exponent": 3418
},
{
"p": 3433,
"irregular_indices": [
1300
],
"r_p": 3,
"tail_exponent": 3442
},
{
"p": 3469,
"irregular_indices": [
1174
],
"r_p": 2,
"tail_exponent": 3476
},
{
"p": 3491,
"irregular_indices": [
2544
],
"r_p": 1,
"tail_exponent": 3496
},
{
"p": 3511,
"irregular_indices": [
1416,
1724
],
"r_p": 5,
"tail_exponent": 3524
},
{
"p": 3517,
"irregular_indices": [
1836,
2586
],
"r_p": 4,
"tail_exponent": 3528
},
{
"p": 3529,
"irregular_indices": [
3490
],
"r_p": 1,
"tail_exponent": 3534
},
{
"p": 3533,
"irregular_indices": [
2314,
3136
],
"r_p": 2,
"tail_exponent": 3540
},
{
"p": 3539,
"irregular_indices": [
2082,
2130
],
"r_p": 2,
"tail_exponent": 3546
},
{
"p": 3559,
"irregular_indices": [
344,
1592
],
"r_p": 3,
"tail_exponent": 3568
},
{
"p": 3581,
"irregular_indices": [
1466
],
"r_p": 2,
"tail_exponent": 3588
},
{
"p": 3583,
"irregular_indices": [
1922
],
"r_p": 2,
"tail_exponent": 3590
},
{
"p": 3593,
"irregular_indices": [
360,
642
],
"r_p": 7,
"tail_exponent": 3610
},
{
"p": 3607,
"irregular_indices": [
1976
],
"r_p": 3,
"tail_exponent": 3616
},
{
"p": 3613,
"irregular_indices": [
2082
],
"r_p": 2,
"tail_exponent": 3620
},
{
"p": 3617,
"irregular_indices": [
16,
2856
],
"r_p": 5,
"tail_exponent": 3630
},
{
"p": 3631,
"irregular_indices": [
1104
],
"r_p": 5,
"tail_exponent": 3644
},
{
"p": 3637,
"irregular_indices": [
2526,
3202
],
"r_p": 1,
"tail_exponent": 3642
},
{
"p": 3671,
"irregular_indices": [
1580
],
"r_p": 3,
"tail_exponent": 3680
},
{
"p": 3677,
"irregular_indices": [
2238
],
"r_p": 2,
"tail_exponent": 3684
},
{
"p": 3697,
"irregular_indices": [
1884
],
"r_p": 4,
"tail_exponent": 3708
},
{
"p": 3779,
"irregular_indices": [
2362
],
"r_p": 2,
"tail_exponent": 3786
},
{
"p": 3797,
"irregular_indices": [
1256
],
"r_p": 3,
"tail_exponent": 3806
},
{
"p": 3821,
"irregular_indices": [
3296
],
"r_p": 1,
"tail_exponent": 3826
},
{
"p": 3833,
"irregular_indices": [
1840,
1998,
3286
],
"r_p": 6,
"tail_exponent": 3848
},
{
"p": 3851,
"irregular_indices": [
216,
404
],
"r_p": 5,
"tail_exponent": 3864
},
{
"p": 3853,
"irregular_indices": [
748
],
"r_p": 3,
"tail_exponent": 3862
},
{
"p": 3881,
"irregular_indices": [
1686,
2138
],
"r_p": 2,
"tail_exponent": 3888
},
{
"p": 3917,
"irregular_indices": [
1490
],
"r_p": 2,
"tail_exponent": 3924
},
{
"p": 3967,
"irregular_indices": [
106
],
"r_p": 2,
"tail_exponent": 3974
},
{
"p": 3989,
"irregular_indices": [
1936
],
"r_p": 3,
"tail_exponent": 3998
},
{
"p": 4001,
"irregular_indices": [
534
],
"r_p": 2,
"tail_exponent": 4008
},
{
"p": 4003,
"irregular_indices": [
82,
142,
2610
],
"r_p": 2,
"tail_exponent": 4010
},
{
"p": 4021,
"irregular_indices": [
3228
],
"r_p": 1,
"tail_exponent": 4026
},
{
"p": 4027,
"irregular_indices": [
2332
],
"r_p": 3,
"tail_exponent": 4036
},
{
"p": 4049,
"irregular_indices": [
1854
],
"r_p": 2,
"tail_exponent": 4056
},
{
"p": 4051,
"irregular_indices": [
3548
],
"r_p": 1,
"tail_exponent": 4056
},
{
"p": 4073,
"irregular_indices": [
3620
],
"r_p": 1,
"tail_exponent": 4078
},
{
"p": 4129,
"irregular_indices": [
1784
],
"r_p": 3,
"tail_exponent": 4138
},
{
"p": 4157,
"irregular_indices": [
658,
2322
],
"r_p": 2,
"tail_exponent": 4164
},
{
"p": 4219,
"irregular_indices": [
4190
],
"r_p": 1,
"tail_exponent": 4224
},
{
"p": 4243,
"irregular_indices": [
2712,
4146
],
"r_p": 5,
"tail_exponent": 4256
},
{
"p": 4259,
"irregular_indices": [
3580,
3726
],
"r_p": 1,
"tail_exponent": 4264
},
{
"p": 4261,
"irregular_indices": [
2068
],
"r_p": 3,
"tail_exponent": 4270
},
{
"p": 4339,
"irregular_indices": [
214
],
"r_p": 2,
"tail_exponent": 4346
},
{
"p": 4349,
"irregular_indices": [
2052
],
"r_p": 4,
"tail_exponent": 4360
},
{
"p": 4409,
"irregular_indices": [
636,
672
],
"r_p": 5,
"tail_exponent": 4422
},
{
"p": 4421,
"irregular_indices": [
3768
],
"r_p": 1,
"tail_exponent": 4426
},
{
"p": 4451,
"irregular_indices": [
2896,
2978
],
"r_p": 3,
"tail_exponent": 4460
},
{
"p": 4457,
"irregular_indices": [
444
],
"r_p": 4,
"tail_exponent": 4468
},
{
"p": 4493,
"irregular_indices": [
746
],
"r_p": 2,
"tail_exponent": 4500
},
{
"p": 4519,
"irregular_indices": [
848
],
"r_p": 3,
"tail_exponent": 4528
},
{
"p": 4523,
"irregular_indices": [
456
],
"r_p": 5,
"tail_exponent": 4536
},
{
"p": 4561,
"irregular_indices": [
436
],
"r_p": 3,
"tail_exponent": 4570
},
{
"p": 4591,
"irregular_indices": [
2292,
3596
],
"r_p": 4,
"tail_exponent": 4602
},
{
"p": 4637,
"irregular_indices": [
3618
],
"r_p": 1,
"tail_exponent": 4642
},
{
"p": 4639,
"irregular_indices": [
3226
],
"r_p": 1,
"tail_exponent": 4644
},
{
"p": 4657,
"irregular_indices": [
1578,
2416,
4110
],
"r_p": 6,
"tail_exponent": 4672
},
{
"p": 4663,
"irregular_indices": [
216,
4278
],
"r_p": 5,
"tail_exponent": 4676
},
{
"p": 4679,
"irregular_indices": [
3592
],
"r_p": 1,
"tail_exponent": 4684
},
{
"p": 4691,
"irregular_indices": [
3450
],
"r_p": 1,
"tail_exponent": 4696
},
{
"p": 4751,
"irregular_indices": [
3768
],
"r_p": 1,
"tail_exponent": 4756
},
{
"p": 4783,
"irregular_indices": [
252
],
"r_p": 4,
"tail_exponent": 4794
},
{
"p": 4793,
"irregular_indices": [
2636
],
"r_p": 3,
"tail_exponent": 4802
},
{
"p": 4813,
"irregular_indices": [
2620
],
"r_p": 3,
"tail_exponent": 4822
},
{
"p": 4861,
"irregular_indices": [
4678
],
"r_p": 1,
"tail_exponent": 4866
},
{
"p": 4889,
"irregular_indices": [
2924
],
"r_p": 3,
"tail_exponent": 4898
},
{
"p": 4903,
"irregular_indices": [
3106
],
"r_p": 2,
"tail_exponent": 4910
},
{
"p": 4909,
"irregular_indices": [
1462
],
"r_p": 2,
"tail_exponent": 4916
},
{
"p": 4943,
"irregular_indices": [
492
],
"r_p": 4,
"tail_exponent": 4954
},
{
"p": 4951,
"irregular_indices": [
1914,
2468,
3890
],
"r_p": 4,
"tail_exponent": 4962
},
{
"p": 4957,
"irregular_indices": [
3812
],
"r_p": 1,
"tail_exponent": 4962
},
{
"p": 4969,
"irregular_indices": [
1940
],
"r_p": 3,
"tail_exponent": 4978
},
{
"p": 4973,
"irregular_indices": [
4208
],
"r_p": 1,
"tail_exponent": 4978
},
{
"p": 5009,
"irregular_indices": [
1544,
4956
],
"r_p": 3,
"tail_exponent": 5018
},
{
"p": 5039,
"irregular_indices": [
594
],
"r_p": 2,
"tail_exponent": 5046
},
{
"p": 5077,
"irregular_indices": [
3092
],
"r_p": 3,
"tail_exponent": 5086
},
{
"p": 5081,
"irregular_indices": [
3016
],
"r_p": 3,
"tail_exponent": 5090
},
{
"p": 5099,
"irregular_indices": [
1378
],
"r_p": 2,
"tail_exponent": 5106
},
{
"p": 5101,
"irregular_indices": [
190
],
"r_p": 2,
"tail_exponent": 5108
},
{
"p": 5107,
"irregular_indices": [
4872
],
"r_p": 1,
"tail_exponent": 5112
},
{
"p": 5119,
"irregular_indices": [
4086
],
"r_p": 1,
"tail_exponent": 5124
},
{
"p": 5167,
"irregular_indices": [
4112
],
"r_p": 1,
"tail_exponent": 5172
},
{
"p": 5179,
"irregular_indices": [
4732
],
"r_p": 1,
"tail_exponent": 5184
},
{
"p": 5189,
"irregular_indices": [
1102
],
"r_p": 2,
"tail_exponent": 5196
},
{
"p": 5209,
"irregular_indices": [
644,
2928
],
"r_p": 5,
"tail_exponent": 5222
},
{
"p": 5227,
"irregular_indices": [
308
],
"r_p": 3,
"tail_exponent": 5236
},
{
"p": 5231,
"irregular_indices": [
3466
],
"r_p": 2,
"tail_exponent": 5238
},
{
"p": 5297,
"irregular_indices": [
4810
],
"r_p": 1,
"tail_exponent": 5302
},
{
"p": 5303,
"irregular_indices": [
4156
],
"r_p": 1,
"tail_exponent": 5308
},
{
"p": 5309,
"irregular_indices": [
158
],
"r_p": 2,
"tail_exponent": 5316
},
{
"p": 5351,
"irregular_indices": [
1948
],
"r_p": 3,
"tail_exponent": 5360
},
{
"p": 5399,
"irregular_indices": [
1482
],
"r_p": 2,
"tail_exponent": 5406
},
{
"p": 5413,
"irregular_indices": [
1702
],
"r_p": 2,
"tail_exponent": 5420
},
{
"p": 5441,
"irregular_indices": [
4726
],
"r_p": 1,
"tail_exponent": 5446
},
{
"p": 5443,
"irregular_indices": [
1710
],
"r_p": 2,
"tail_exponent": 5450
},
{
"p": 5477,
"irregular_indices": [
1150
],
"r_p": 2,
"tail_exponent": 5484
},
{
"p": 5479,
"irregular_indices": [
1826,
4802
],
"r_p": 2,
"tail_exponent": 5486
},
{
"p": 5501,
"irregular_indices": [
666
],
"r_p": 2,
"tail_exponent": 5508
},
{
"p": 5527,
"irregular_indices": [
5206
],
"r_p": 1,
"tail_exponent": 5532
},
{
"p": 5531,
"irregular_indices": [
3438
],
"r_p": 2,
"tail_exponent": 5538
},
{
"p": 5557,
"irregular_indices": [
3196
],
"r_p": 3,
"tail_exponent": 5566
},
{
"p": 5569,
"irregular_indices": [
938
],
"r_p": 2,
"tail_exponent": 5576
},
{
"p": 5573,
"irregular_indices": [
2032
],
"r_p": 3,
"tail_exponent": 5582
},
{
"p": 5639,
"irregular_indices": [
2672
],
"r_p": 3,
"tail_exponent": 5648
},
{
"p": 5641,
"irregular_indices": [
4580,
5258
],
"r_p": 1,
"tail_exponent": 5646
},
{
"p": 5669,
"irregular_indices": [
2218,
2680
],
"r_p": 3,
"tail_exponent": 5678
},
{
"p": 5689,
"irregular_indices": [
348
],
"r_p": 4,
"tail_exponent": 5700
},
{
"p": 5701,
"irregular_indices": [
2450
],
"r_p": 2,
"tail_exponent": 5708
},
{
"p": 5783,
"irregular_indices": [
2200
],
"r_p": 3,
"tail_exponent": 5792
},
{
"p": 5791,
"irregular_indices": [
1258
],
"r_p": 2,
"tail_exponent": 5798
},
{
"p": 5813,
"irregular_indices": [
4284
],
"r_p": 1,
"tail_exponent": 5818
},
{
"p": 5821,
"irregular_indices": [
1150
],
"r_p": 2,
"tail_exponent": 5828
},
{
"p": 5839,
"irregular_indices": [
2308
],
"r_p": 3,
"tail_exponent": 5848
},
{
"p": 5861,
"irregular_indices": [
3554
],
"r_p": 2,
"tail_exponent": 5868
},
{
"p": 5897,
"irregular_indices": [
2996
],
"r_p": 3,
"tail_exponent": 5906
},
{
"p": 5903,
"irregular_indices": [
3970,
5000
],
"r_p": 1,
"tail_exponent": 5908
},
{
"p": 5923,
"irregular_indices": [
4240
],
"r_p": 1,
"tail_exponent": 5928
},
{
"p": 5927,
"irregular_indices": [
3642
],
"r_p": 2,
"tail_exponent": 5934
},
{
"p": 5939,
"irregular_indices": [
342,
5014
],
"r_p": 2,
"tail_exponent": 5946
},
{
"p": 5953,
"irregular_indices": [
3274
],
"r_p": 2,
"tail_exponent": 5960
},
{
"p": 6007,
"irregular_indices": [
912
],
"r_p": 5,
"tail_exponent": 6020
},
{
"p": 6011,
"irregular_indices": [
5870
],
"r_p": 1,
"tail_exponent": 6016
},
{
"p": 6037,
"irregular_indices": [
3396
],
"r_p": 4,
"tail_exponent": 6048
},
{
"p": 6043,
"irregular_indices": [
1226
],
"r_p": 2,
"tail_exponent": 6050
},
{
"p": 6091,
"irregular_indices": [
702
],
"r_p": 2,
"tail_exponent": 6098
},
{
"p": 6101,
"irregular_indices": [
2008
],
"r_p": 3,
"tail_exponent": 6110
},
{
"p": 6173,
"irregular_indices": [
5008,
5894
],
"r_p": 1,
"tail_exponent": 6178
},
{
"p": 6217,
"irregular_indices": [
4186
],
"r_p": 1,
"tail_exponent": 6222
},
{
"p": 6247,
"irregular_indices": [
1492,
3474
],
"r_p": 4,
"tail_exponent": 6258
},
{
"p": 6257,
"irregular_indices": [
4272
],
"r_p": 1,
"tail_exponent": 6262
},
{
"p": 6263,
"irregular_indices": [
3286,
4226
],
"r_p": 2,
"tail_exponent": 6270
},
{
"p": 6287,
"irregular_indices": [
4452,
5034
],
"r_p": 1,
"tail_exponent": 6292
},
{
"p": 6317,
"irregular_indices": [
2354
],
"r_p": 2,
"tail_exponent": 6324
},
{
"p": 6329,
"irregular_indices": [
5102
],
"r_p": 1,
"tail_exponent": 6334
},
{
"p": 6337,
"irregular_indices": [
1956
],
"r_p": 4,
"tail_exponent": 6348
},
{
"p": 6343,
"irregular_indices": [
750,
5820
],
"r_p": 2,
"tail_exponent": 6350
},
{
"p": 6367,
"irregular_indices": [
1190
],
"r_p": 2,
"tail_exponent": 6374
},
{
"p": 6373,
"irregular_indices": [
2838,
4226
],
"r_p": 2,
"tail_exponent": 6380
},
{
"p": 6379,
"irregular_indices": [
218
],
"r_p": 2,
"tail_exponent": 6386
},
{
"p": 6421,
"irregular_indices": [
438
],
"r_p": 2,
"tail_exponent": 6428
},
{
"p": 6449,
"irregular_indices": [
4884,
5830
],
"r_p": 1,
"tail_exponent": 6454
},
{
"p": 6451,
"irregular_indices": [
3236
],
"r_p": 3,
"tail_exponent": 6460
},
{
"p": 6491,
"irregular_indices": [
346
],
"r_p": 2,
"tail_exponent": 6498
},
{
"p": 6521,
"irregular_indices": [
236
],
"r_p": 3,
"tail_exponent": 6530
},
{
"p": 6529,
"irregular_indices": [
1564
],
"r_p": 3,
"tail_exponent": 6538
},
{
"p": 6547,
"irregular_indices": [
734
],
"r_p": 2,
"tail_exponent": 6554
},
{
"p": 6569,
"irregular_indices": [
1692,
1776
],
"r_p": 5,
"tail_exponent": 6582
},
{
"p": 6571,
"irregular_indices": [
1744
],
"r_p": 3,
"tail_exponent": 6580
},
{
"p": 6577,
"irregular_indices": [
1312
],
"r_p": 3,
"tail_exponent": 6586
},
{
"p": 6619,
"irregular_indices": [
1952,
3170
],
"r_p": 3,
"tail_exponent": 6628
},
{
"p": 6659,
"irregular_indices": [
2950,
4014
],
"r_p": 2,
"tail_exponent": 6666
},
{
"p": 6689,
"irregular_indices": [
5252
],
"r_p": 1,
"tail_exponent": 6694
},
{
"p": 6701,
"irregular_indices": [
5484
],
"r_p": 1,
"tail_exponent": 6706
},
{
"p": 6733,
"irregular_indices": [
1690
],
"r_p": 2,
"tail_exponent": 6740
},
{
"p": 6763,
"irregular_indices": [
4144,
6218,
6230
],
"r_p": 3,
"tail_exponent": 6772
},
{
"p": 6779,
"irregular_indices": [
3994
],
"r_p": 2,
"tail_exponent": 6786
},
{
"p": 6793,
"irregular_indices": [
2686
],
"r_p": 2,
"tail_exponent": 6800
},
{
"p": 6823,
"irregular_indices": [
4952
],
"r_p": 1,
"tail_exponent": 6828
},
{
"p": 6827,
"irregular_indices": [
4108
],
"r_p": 3,
"tail_exponent": 6836
},
{
"p": 6833,
"irregular_indices": [
2254,
5144
],
"r_p": 3,
"tail_exponent": 6842
},
{
"p": 6857,
"irregular_indices": [
6676
],
"r_p": 1,
"tail_exponent": 6862
},
{
"p": 6863,
"irregular_indices": [
6406
],
"r_p": 1,
"tail_exponent": 6868
},
{
"p": 6949,
"irregular_indices": [
2432
],
"r_p": 3,
"tail_exponent": 6958
},
{
"p": 6971,
"irregular_indices": [
2010
],
"r_p": 2,
"tail_exponent": 6978
},
{
"p": 6997,
"irregular_indices": [
1746
],
"r_p": 2,
"tail_exponent": 7004
},
{
"p": 7001,
"irregular_indices": [
4842
],
"r_p": 1,
"tail_exponent": 7006
},
{
"p": 7039,
"irregular_indices": [
1454
],
"r_p": 2,
"tail_exponent": 7046
},
{
"p": 7057,
"irregular_indices": [
4154,
4972
],
"r_p": 3,
"tail_exponent": 7066
},
{
"p": 7069,
"irregular_indices": [
1478,
2570
],
"r_p": 2,
"tail_exponent": 7076
},
{
"p": 7109,
"irregular_indices": [
290
],
"r_p": 2,
"tail_exponent": 7116
},
{
"p": 7121,
"irregular_indices": [
1502
],
"r_p": 2,
"tail_exponent": 7128
},
{
"p": 7127,
"irregular_indices": [
6798
],
"r_p": 1,
"tail_exponent": 7132
},
{
"p": 7177,
"irregular_indices": [
962
],
"r_p": 2,
"tail_exponent": 7184
},
{
"p": 7187,
"irregular_indices": [
3906
],
"r_p": 2,
"tail_exponent": 7194
},
{
"p": 7207,
"irregular_indices": [
1670,
5774
],
"r_p": 2,
"tail_exponent": 7214
},
{
"p": 7211,
"irregular_indices": [
898
],
"r_p": 2,
"tail_exponent": 7218
},
{
"p": 7213,
"irregular_indices": [
1436,
6930
],
"r_p": 3,
"tail_exponent": 7222
},
{
"p": 7229,
"irregular_indices": [
6236
],
"r_p": 1,
"tail_exponent": 7234
},
{
"p": 7309,
"irregular_indices": [
324
],
"r_p": 4,
"tail_exponent": 7320
},
{
"p": 7321,
"irregular_indices": [
348
],
"r_p": 4,
"tail_exponent": 7332
},
{
"p": 7351,
"irregular_indices": [
1466
],
"r_p": 2,
"tail_exponent": 7358
},
{
"p": 7411,
"irregular_indices": [
4712
],
"r_p": 3,
"tail_exponent": 7420
},
{
"p": 7459,
"irregular_indices": [
5286
],
"r_p": 1,
"tail_exponent": 7464
},
{
"p": 7487,
"irregular_indices": [
2500
],
"r_p": 3,
"tail_exponent": 7496
},
{
"p": 7489,
"irregular_indices": [
4250
],
"r_p": 2,
"tail_exponent": 7496
},
{
"p": 7499,
"irregular_indices": [
3642
],
"r_p": 2,
"tail_exponent": 7506
},
{
"p": 7507,
"irregular_indices": [
6924
],
"r_p": 1,
"tail_exponent": 7512
},
{
"p": 7537,
"irregular_indices": [
2264
],
"r_p": 3,
"tail_exponent": 7546
},
{
"p": 7547,
"irregular_indices": [
5644
],
"r_p": 1,
"tail_exponent": 7552
},
{
"p": 7559,
"irregular_indices": [
116
],
"r_p": 3,
"tail_exponent": 7568
},
{
"p": 7591,
"irregular_indices": [
2620
],
"r_p": 3,
"tail_exponent": 7600
},
{
"p": 7607,
"irregular_indices": [
3594
],
"r_p": 2,
"tail_exponent": 7614
},
{
"p": 7643,
"irregular_indices": [
5026
],
"r_p": 2,
"tail_exponent": 7650
},
{
"p": 7681,
"irregular_indices": [
368
],
"r_p": 3,
"tail_exponent": 7690
},
{
"p": 7687,
"irregular_indices": [
1246,
3216,
6516
],
"r_p": 5,
"tail_exponent": 7700
},
{
"p": 7691,
"irregular_indices": [
2218
],
"r_p": 2,
"tail_exponent": 7698
},
{
"p": 7727,
"irregular_indices": [
950,
3756
],
"r_p": 4,
"tail_exponent": 7738
},
{
"p": 7817,
"irregular_indices": [
7346
],
"r_p": 1,
"tail_exponent": 7822
},
{
"p": 7823,
"irregular_indices": [
3298
],
"r_p": 2,
"tail_exponent": 7830
},
{
"p": 7829,
"irregular_indices": [
1392
],
"r_p": 5,
"tail_exponent": 7842
},
{
"p": 7853,
"irregular_indices": [
3494
],
"r_p": 2,
"tail_exponent": 7860
},
{
"p": 7901,
"irregular_indices": [
2472,
4286
],
"r_p": 5,
"tail_exponent": 7914
},
{
"p": 7907,
"irregular_indices": [
584
],
"r_p": 3,
"tail_exponent": 7916
},
{
"p": 7919,
"irregular_indices": [
3888
],
"r_p": 5,
"tail_exponent": 7932
},
{
"p": 7927,
"irregular_indices": [
6448
],
"r_p": 1,
"tail_exponent": 7932
},
{
"p": 7937,
"irregular_indices": [
3980
],
"r_p": 3,
"tail_exponent": 7946
},
{
"p": 7949,
"irregular_indices": [
2506,
3436
],
"r_p": 3,
"tail_exponent": 7958
},
{
"p": 7951,
"irregular_indices": [
4328
],
"r_p": 3,
"tail_exponent": 7960
},
{
"p": 7963,
"irregular_indices": [
4748
],
"r_p": 3,
"tail_exponent": 7972
},
{
"p": 8011,
"irregular_indices": [
622
],
"r_p": 2,
"tail_exponent": 8018
},
{
"p": 8039,
"irregular_indices": [
6636
],
"r_p": 1,
"tail_exponent": 8044
},
{
"p": 8059,
"irregular_indices": [
874
],
"r_p": 2,
"tail_exponent": 8066
},
{
"p": 8069,
"irregular_indices": [
5354
],
"r_p": 2,
"tail_exponent": 8076
},
{
"p": 8087,
"irregular_indices": [
5558
],
"r_p": 1,
"tail_exponent": 8092
},
{
"p": 8089,
"irregular_indices": [
44,
3906
],
"r_p": 4,
"tail_exponent": 8100
},
{
"p": 8101,
"irregular_indices": [
5968,
7898
],
"r_p": 1,
"tail_exponent": 8106
},
{
"p": 8123,
"irregular_indices": [
5906
],
"r_p": 1,
"tail_exponent": 8128
},
{
"p": 8161,
"irregular_indices": [
2424,
2758
],
"r_p": 5,
"tail_exponent": 8174
},
{
"p": 8179,
"irregular_indices": [
5354
],
"r_p": 2,
"tail_exponent": 8186
},
{
"p": 8191,
"irregular_indices": [
7680
],
"r_p": 1,
"tail_exponent": 8196
},
{
"p": 8209,
"irregular_indices": [
8056
],
"r_p": 1,
"tail_exponent": 8214
},
{
"p": 8219,
"irregular_indices": [
5014
],
"r_p": 2,
"tail_exponent": 8226
},
{
"p": 8221,
"irregular_indices": [
4900
],
"r_p": 3,
"tail_exponent": 8230
},
{
"p": 8231,
"irregular_indices": [
4806
],
"r_p": 2,
"tail_exponent": 8238
},
{
"p": 8293,
"irregular_indices": [
5784
],
"r_p": 1,
"tail_exponent": 8298
},
{
"p": 8317,
"irregular_indices": [
7172
],
"r_p": 1,
"tail_exponent": 8322
},
{
"p": 8369,
"irregular_indices": [
7398,
8348
],
"r_p": 1,
"tail_exponent": 8374
},
{
"p": 8419,
"irregular_indices": [
174,
2658
],
"r_p": 2,
"tail_exponent": 8426
},
{
"p": 8429,
"irregular_indices": [
2478
],
"r_p": 2,
"tail_exponent": 8436
},
{
"p": 8443,
"irregular_indices": [
1894
],
"r_p": 2,
"tail_exponent": 8450
},
{
"p": 8447,
"irregular_indices": [
1300
],
"r_p": 3,
"tail_exponent": 8456
},
{
"p": 8467,
"irregular_indices": [
2368
],
"r_p": 3,
"tail_exponent": 8476
},
{
"p": 8527,
"irregular_indices": [
2442
],
"r_p": 2,
"tail_exponent": 8534
},
{
"p": 8537,
"irregular_indices": [
6806,
7190
],
"r_p": 1,
"tail_exponent": 8542
},
{
"p": 8573,
"irregular_indices": [
3562
],
"r_p": 2,
"tail_exponent": 8580
},
{
"p": 8597,
"irregular_indices": [
2846
],
"r_p": 2,
"tail_exponent": 8604
},
{
"p": 8599,
"irregular_indices": [
482
],
"r_p": 2,
"tail_exponent": 8606
},
{
"p": 8609,
"irregular_indices": [
6070,
6778
],
"r_p": 1,
"tail_exponent": 8614
},
{
"p": 8623,
"irregular_indices": [
4592
],
"r_p": 3,
"tail_exponent": 8632
},
{
"p": 8627,
"irregular_indices": [
1206
],
"r_p": 2,
"tail_exponent": 8634
},
{
"p": 8629,
"irregular_indices": [
3170
],
"r_p": 2,
"tail_exponent": 8636
},
{
"p": 8641,
"irregular_indices": [
3944
],
"r_p": 3,
"tail_exponent": 8650
},
{
"p": 8647,
"irregular_indices": [
5700
],
"r_p": 4,
"tail_exponent": 8658
},
{
"p": 8663,
"irregular_indices": [
1698
],
"r_p": 2,
"tail_exponent": 8670
},
{
"p": 8669,
"irregular_indices": [
2904
],
"r_p": 5,
"tail_exponent": 8682
},
{
"p": 8677,
"irregular_indices": [
2658,
6794
],
"r_p": 2,
"tail_exponent": 8684
},
{
"p": 8689,
"irregular_indices": [
5744
],
"r_p": 3,
"tail_exponent": 8698
},
{
"p": 8719,
"irregular_indices": [
6432
],
"r_p": 1,
"tail_exponent": 8724
},
{
"p": 8731,
"irregular_indices": [
6654,
7274
],
"r_p": 1,
"tail_exponent": 8736
},
{
"p": 8747,
"irregular_indices": [
2688
],
"r_p": 5,
"tail_exponent": 8760
},
{
"p": 8753,
"irregular_indices": [
1050,
4784
],
"r_p": 6,
"tail_exponent": 8768
},
{
"p": 8779,
"irregular_indices": [
1072
],
"r_p": 3,
"tail_exponent": 8788
},
{
"p": 8821,
"irregular_indices": [
2358
],
"r_p": 2,
"tail_exponent": 8828
},
{
"p": 8831,
"irregular_indices": [
1552,
2620,
3830
],
"r_p": 3,
"tail_exponent": 8840
},
{
"p": 8837,
"irregular_indices": [
4212,
4374
],
"r_p": 4,
"tail_exponent": 8848
},
{
"p": 8839,
"irregular_indices": [
5584
],
"r_p": 3,
"tail_exponent": 8848
},
{
"p": 8849,
"irregular_indices": [
6638
],
"r_p": 1,
"tail_exponent": 8854
},
{
"p": 8893,
"irregular_indices": [
5336
],
"r_p": 3,
"tail_exponent": 8902
},
{
"p": 8923,
"irregular_indices": [
2382,
5614
],
"r_p": 2,
"tail_exponent": 8930
},
{
"p": 8929,
"irregular_indices": [
4126
],
"r_p": 2,
"tail_exponent": 8936
},
{
"p": 8933,
"irregular_indices": [
4442
],
"r_p": 2,
"tail_exponent": 8940
},
{
"p": 8951,
"irregular_indices": [
7404
],
"r_p": 1,
"tail_exponent": 8956
},
{
"p": 8999,
"irregular_indices": [
572
],
"r_p": 3,
"tail_exponent": 9008
},
{
"p": 9011,
"irregular_indices": [
4052,
4294,
5444
],
"r_p": 3,
"tail_exponent": 9020
},
{
"p": 9013,
"irregular_indices": [
8214
],
"r_p": 1,
"tail_exponent": 9018
},
{
"p": 9041,
"irregular_indices": [
4972
],
"r_p": 3,
"tail_exponent": 9050
},
{
"p": 9043,
"irregular_indices": [
6204
],
"r_p": 1,
"tail_exponent": 9048
},
{
"p": 9059,
"irregular_indices": [
8100
],
"r_p": 1,
"tail_exponent": 9064
},
{
"p": 9103,
"irregular_indices": [
8996
],
"r_p": 1,
"tail_exponent": 9108
},
{
"p": 9133,
"irregular_indices": [
3498,
9104
],
"r_p": 2,
"tail_exponent": 9140
},
{
"p": 9137,
"irregular_indices": [
5160,
5396
],
"r_p": 7,
"tail_exponent": 9154
},
{
"p": 9199,
"irregular_indices": [
1964
],
"r_p": 3,
"tail_exponent": 9208
},
{
"p": 9221,
"irregular_indices": [
4802,
8470
],
"r_p": 2,
"tail_exponent": 9228
},
{
"p": 9277,
"irregular_indices": [
2422
],
"r_p": 2,
"tail_exponent": 9284
},
{
"p": 9311,
"irregular_indices": [
9300
],
"r_p": 1,
"tail_exponent": 9316
},
{
"p": 9323,
"irregular_indices": [
1512,
7226
],
"r_p": 5,
"tail_exponent": 9336
},
{
"p": 9337,
"irregular_indices": [
5726
],
"r_p": 2,
"tail_exponent": 9344
},
{
"p": 9349,
"irregular_indices": [
28
],
"r_p": 3,
"tail_exponent": 9358
},
{
"p": 9377,
"irregular_indices": [
1596,
2118
],
"r_p": 4,
"tail_exponent": 9388
},
{
"p": 9413,
"irregular_indices": [
6674
],
"r_p": 1,
"tail_exponent": 9418
},
{
"p": 9431,
"irregular_indices": [
2766,
3920
],
"r_p": 6,
"tail_exponent": 9446
},
{
"p": 9433,
"irregular_indices": [
178,
9026
],
"r_p": 2,
"tail_exponent": 9440
},
{
"p": 9463,
"irregular_indices": [
3760
],
"r_p": 3,
"tail_exponent": 9472
},
{
"p": 9467,
"irregular_indices": [
1598
],
"r_p": 2,
"tail_exponent": 9474
},
{
"p": 9473,
"irregular_indices": [
6156
],
"r_p": 4,
"tail_exponent": 9484
},
{
"p": 9511,
"irregular_indices": [
1132
],
"r_p": 3,
"tail_exponent": 9520
},
{
"p": 9533,
"irregular_indices": [
3122
],
"r_p": 2,
"tail_exponent": 9540
},
{
"p": 9539,
"irregular_indices": [
1060,
9172
],
"r_p": 3,
"tail_exponent": 9548
},
{
"p": 9613,
"irregular_indices": [
4830
],
"r_p": 2,
"tail_exponent": 9620
},
{
"p": 9631,
"irregular_indices": [
860
],
"r_p": 3,
"tail_exponent": 9640
},
{
"p": 9677,
"irregular_indices": [
7094
],
"r_p": 1,
"tail_exponent": 9682
},
{
"p": 9689,
"irregular_indices": [
3068,
5280
],
"r_p": 7,
"tail_exponent": 9706
},
{
"p": 9733,
"irregular_indices": [
138
],
"r_p": 2,
"tail_exponent": 9740
},
{
"p": 9739,
"irregular_indices": [
3374
],
"r_p": 2,
"tail_exponent": 9746
},
{
"p": 9743,
"irregular_indices": [
152
],
"r_p": 3,
"tail_exponent": 9752
},
{
"p": 9767,
"irregular_indices": [
2410,
4586
],
"r_p": 2,
"tail_exponent": 9774
},
{
"p": 9791,
"irregular_indices": [
7318
],
"r_p": 1,
"tail_exponent": 9796
},
{
"p": 9803,
"irregular_indices": [
3562
],
"r_p": 2,
"tail_exponent": 9810
},
{
"p": 9811,
"irregular_indices": [
1366
],
"r_p": 2,
"tail_exponent": 9818
},
{
"p": 9829,
"irregular_indices": [
4562,
7548
],
"r_p": 4,
"tail_exponent": 9840
},
{
"p": 9833,
"irregular_indices": [
4234
],
"r_p": 2,
"tail_exponent": 9840
},
{
"p": 9839,
"irregular_indices": [
4844
],
"r_p": 3,
"tail_exponent": 9848
},
{
"p": 9859,
"irregular_indices": [
1514,
3812
],
"r_p": 3,
"tail_exponent": 9868
},
{
"p": 9871,
"irregular_indices": [
2980
],
"r_p": 3,
"tail_exponent": 9880
},
{
"p": 9883,
"irregular_indices": [
9622
],
"r_p": 1,
"tail_exponent": 9888
},
{
"p": 9901,
"irregular_indices": [
8550
],
"r_p": 1,
"tail_exponent": 9906
},
{
"p": 9907,
"irregular_indices": [
5968
],
"r_p": 3,
"tail_exponent": 9916
},
{
"p": 9923,
"irregular_indices": [
938
],
"r_p": 2,
"tail_exponent": 9930
},
{
"p": 9949,
"irregular_indices": [
4810,
9112
],
"r_p": 2,
"tail_exponent": 9956
},
{
"p": 10009,
"irregular_indices": [
3952
],
"r_p": 3,
"tail_exponent": 10018
},
{
"p": 10037,
"irregular_indices": [
5740
],
"r_p": 3,
"tail_exponent": 10046
},
{
"p": 10061,
"irregular_indices": [
9922
],
"r_p": 1,
"tail_exponent": 10066
},
{
"p": 10069,
"irregular_indices": [
5808,
8684
],
"r_p": 5,
"tail_exponent": 10082
},
{
"p": 10093,
"irregular_indices": [
4512
],
"r_p": 5,
"tail_exponent": 10106
},
{
"p": 10133,
"irregular_indices": [
10114
],
"r_p": 1,
"tail_exponent": 10138
},
{
"p": 10193,
"irregular_indices": [
4132
],
"r_p": 3,
"tail_exponent": 10202
},
{
"p": 10243,
"irregular_indices": [
8134
],
"r_p": 1,
"tail_exponent": 10248
},
{
"p": 10247,
"irregular_indices": [
6270
],
"r_p": 2,
"tail_exponent": 10254
},
{
"p": 10337,
"irregular_indices": [
4816
],
"r_p": 3,
"tail_exponent": 10346
},
{
"p": 10343,
"irregular_indices": [
5744
],
"r_p": 3,
"tail_exponent": 10352
},
{
"p": 10427,
"irregular_indices": [
5140
],
"r_p": 3,
"tail_exponent": 10436
},
{
"p": 10429,
"irregular_indices": [
3652
],
"r_p": 3,
"tail_exponent": 10438
},
{
"p": 10453,
"irregular_indices": [
4378
],
"r_p": 2,
"tail_exponent": 10460
},
{
"p": 10457,
"irregular_indices": [
10028
],
"r_p": 1,
"tail_exponent": 10462
},
{
"p": 10463,
"irregular_indices": [
158,
1862,
9500
],
"r_p": 2,
"tail_exponent": 10470
},
{
"p": 10487,
"irregular_indices": [
1502
],
"r_p": 2,
"tail_exponent": 10494
},
{
"p": 10499,
"irregular_indices": [
2644
],
"r_p": 3,
"tail_exponent": 10508
},
{
"p": 10531,
"irregular_indices": [
2172,
3804
],
"r_p": 4,
"tail_exponent": 10542
},
{
"p": 10589,
"irregular_indices": [
80,
1182,
10116
],
"r_p": 6,
"tail_exponent": 10604
},
{
"p": 10597,
"irregular_indices": [
6478,
7488
],
"r_p": 5,
"tail_exponent": 10610
},
{
"p": 10657,
"irregular_indices": [
1278
],
"r_p": 2,
"tail_exponent": 10664
},
{
"p": 10663,
"irregular_indices": [
9430,
9788
],
"r_p": 1,
"tail_exponent": 10668
},
{
"p": 10687,
"irregular_indices": [
1518
],
"r_p": 2,
"tail_exponent": 10694
},
{
"p": 10723,
"irregular_indices": [
2496
],
"r_p": 5,
"tail_exponent": 10736
},
{
"p": 10729,
"irregular_indices": [
7528
],
"r_p": 1,
"tail_exponent": 10734
},
{
"p": 10733,
"irregular_indices": [
4760
],
"r_p": 3,
"tail_exponent": 10742
},
{
"p": 10739,
"irregular_indices": [
9638
],
"r_p": 1,
"tail_exponent": 10744
},
{
"p": 10771,
"irregular_indices": [
2970
],
"r_p": 2,
"tail_exponent": 10778
},
{
"p": 10831,
"irregular_indices": [
1136
],
"r_p": 3,
"tail_exponent": 10840
},
{
"p": 10847,
"irregular_indices": [
10232
],
"r_p": 1,
"tail_exponent": 10852
},
{
"p": 10859,
"irregular_indices": [
5862
],
"r_p": 2,
"tail_exponent": 10866
},
{
"p": 10867,
"irregular_indices": [
1390
],
"r_p": 2,
"tail_exponent": 10874
},
{
"p": 10957,
"irregular_indices": [
4254
],
"r_p": 2,
"tail_exponent": 10964
},
{
"p": 10973,
"irregular_indices": [
7170
],
"r_p": 2,
"tail_exponent": 10980
},
{
"p": 10979,
"irregular_indices": [
9150
],
"r_p": 1,
"tail_exponent": 10984
},
{
"p": 11027,
"irregular_indices": [
3910,
4620
],
"r_p": 4,
"tail_exponent": 11038
},
{
"p": 11047,
"irregular_indices": [
6568
],
"r_p": 3,
"tail_exponent": 11056
},
{
"p": 11059,
"irregular_indices": [
5288,
7886
],
"r_p": 3,
"tail_exponent": 11068
},
{
"p": 11069,
"irregular_indices": [
3016,
3262
],
"r_p": 3,
"tail_exponent": 11078
},
{
"p": 11087,
"irregular_indices": [
7406
],
"r_p": 1,
"tail_exponent": 11092
},
{
"p": 11117,
"irregular_indices": [
5024
],
"r_p": 3,
"tail_exponent": 11126
},
{
"p": 11119,
"irregular_indices": [
2564
],
"r_p": 3,
"tail_exponent": 11128
},
{
"p": 11149,
"irregular_indices": [
10114
],
"r_p": 1,
"tail_exponent": 11154
},
{
"p": 11161,
"irregular_indices": [
10412
],
"r_p": 1,
"tail_exponent": 11166
},
{
"p": 11243,
"irregular_indices": [
3118
],
"r_p": 2,
"tail_exponent": 11250
},
{
"p": 11279,
"irregular_indices": [
9256,
11096
],
"r_p": 1,
"tail_exponent": 11284
},
{
"p": 11311,
"irregular_indices": [
3998
],
"r_p": 2,
"tail_exponent": 11318
},
{
"p": 11351,
"irregular_indices": [
1018,
1044
],
"r_p": 4,
"tail_exponent": 11362
},
{
"p": 11353,
"irregular_indices": [
11040
],
"r_p": 1,
"tail_exponent": 11358
},
{
"p": 11369,
"irregular_indices": [
9186
],
"r_p": 1,
"tail_exponent": 11374
},
{
"p": 11393,
"irregular_indices": [
5112
],
"r_p": 5,
"tail_exponent": 11406
},
{
"p": 11399,
"irregular_indices": [
892
],
"r_p": 3,
"tail_exponent": 11408
},
{
"p": 11411,
"irregular_indices": [
4640
],
"r_p": 3,
"tail_exponent": 11420
},
{
"p": 11423,
"irregular_indices": [
6674
],
"r_p": 2,
"tail_exponent": 11430
},
{
"p": 11437,
"irregular_indices": [
3714,
4960
],
"r_p": 6,
"tail_exponent": 11452
},
{
"p": 11443,
"irregular_indices": [
6786
],
"r_p": 2,
"tail_exponent": 11450
},
{
"p": 11483,
"irregular_indices": [
3504
],
"r_p": 5,
"tail_exponent": 11496
},
{
"p": 11489,
"irregular_indices": [
340
],
"r_p": 3,
"tail_exponent": 11498
},
{
"p": 11503,
"irregular_indices": [
1078
],
"r_p": 2,
"tail_exponent": 11510
},
{
"p": 11551,
"irregular_indices": [
9788
],
"r_p": 1,
"tail_exponent": 11556
},
{
"p": 11597,
"irregular_indices": [
10868
],
"r_p": 1,
"tail_exponent": 11602
},
{
"p": 11621,
"irregular_indices": [
9102
],
"r_p": 1,
"tail_exponent": 11626
},
{
"p": 11657,
"irregular_indices": [
6358
],
"r_p": 2,
"tail_exponent": 11664
},
{
"p": 11677,
"irregular_indices": [
7346
],
"r_p": 2,
"tail_exponent": 11684
},
{
"p": 11701,
"irregular_indices": [
3346
],
"r_p": 2,
"tail_exponent": 11708
},
{
"p": 11743,
"irregular_indices": [
9580
],
"r_p": 1,
"tail_exponent": 11748
},
{
"p": 11777,
"irregular_indices": [
2898
],
"r_p": 2,
"tail_exponent": 11784
},
{
"p": 11779,
"irregular_indices": [
5120,
5780
],
"r_p": 3,
"tail_exponent": 11788
},
{
"p": 11783,
"irregular_indices": [
2514,
8106
],
"r_p": 2,
"tail_exponent": 11790
},
{
"p": 11789,
"irregular_indices": [
6868
],
"r_p": 3,
"tail_exponent": 11798
},
{
"p": 11831,
"irregular_indices": [
5862
],
"r_p": 2,
"tail_exponent": 11838
},
{
"p": 11839,
"irregular_indices": [
8154
],
"r_p": 1,
"tail_exponent": 11844
},
{
"p": 11863,
"irregular_indices": [
11012
],
"r_p": 1,
"tail_exponent": 11868
},
{
"p": 11867,
"irregular_indices": [
2618
],
"r_p": 2,
"tail_exponent": 11874
},
{
"p": 11887,
"irregular_indices": [
2286
],
"r_p": 2,
"tail_exponent": 11894
},
{
"p": 11897,
"irregular_indices": [
1872
],
"r_p": 5,
"tail_exponent": 11910
},
{
"p": 11909,
"irregular_indices": [
6314
],
"r_p": 2,
"tail_exponent": 11916
},
{
"p": 11923,
"irregular_indices": [
1488,
5528
],
"r_p": 5,
"tail_exponent": 11936
},
{
"p": 11933,
"irregular_indices": [
2336
],
"r_p": 3,
"tail_exponent": 11942
},
{
"p": 11939,
"irregular_indices": [
11332
],
"r_p": 1,
"tail_exponent": 11944
},
{
"p": 12007,
"irregular_indices": [
5310
],
"r_p": 2,
"tail_exponent": 12014
},
{
"p": 12011,
"irregular_indices": [
11024
],
"r_p": 1,
"tail_exponent": 12016
},
{
"p": 12073,
"irregular_indices": [
744,
2458,
6874
],
"r_p": 5,
"tail_exponent": 12086
},
{
"p": 12101,
"irregular_indices": [
7718
],
"r_p": 2,
"tail_exponent": 12108
},
{
"p": 12119,
"irregular_indices": [
7352,
10494
],
"r_p": 3,
"tail_exponent": 12128
},
{
"p": 12143,
"irregular_indices": [
6462
],
"r_p": 2,
"tail_exponent": 12150
},
{
"p": 12149,
"irregular_indices": [
11692
],
"r_p": 1,
"tail_exponent": 12154
},
{
"p": 12197,
"irregular_indices": [
10740
],
"r_p": 1,
"tail_exponent": 12202
},
{
"p": 12211,
"irregular_indices": [
2942
],
"r_p": 2,
"tail_exponent": 12218
},
{
"p": 12239,
"irregular_indices": [
10316
],
"r_p": 1,
"tail_exponent": 12244
},
{
"p": 12241,
"irregular_indices": [
2712
],
"r_p": 5,
"tail_exponent": 12254
},
{
"p": 12269,
"irregular_indices": [
5260,
5496
],
"r_p": 7,
"tail_exponent": 12286
},
{
"p": 12343,
"irregular_indices": [
11506
],
"r_p": 1,
"tail_exponent": 12348
},
{
"p": 12373,
"irregular_indices": [
5604
],
"r_p": 4,
"tail_exponent": 12384
},
{
"p": 12413,
"irregular_indices": [
11232
],
"r_p": 1,
"tail_exponent": 12418
},
{
"p": 12421,
"irregular_indices": [
732
],
"r_p": 4,
"tail_exponent": 12432
},
{
"p": 12433,
"irregular_indices": [
4106
],
"r_p": 2,
"tail_exponent": 12440
},
{
"p": 12451,
"irregular_indices": [
6726
],
"r_p": 2,
"tail_exponent": 12458
},
{
"p": 12517,
"irregular_indices": [
10688
],
"r_p": 1,
"tail_exponent": 12522
},
{
"p": 12527,
"irregular_indices": [
2122
],
"r_p": 2,
"tail_exponent": 12534
},
{
"p": 12547,
"irregular_indices": [
2612
],
"r_p": 3,
"tail_exponent": 12556
},
{
"p": 12583,
"irregular_indices": [
11856
],
"r_p": 1,
"tail_exponent": 12588
},
{
"p": 12613,
"irregular_indices": [
308,
502,
9400,
10536
],
"r_p": 8,
"tail_exponent": 12632
},
{
"p": 12637,
"irregular_indices": [
11474
],
"r_p": 1,
"tail_exponent": 12642
},
{
"p": 12641,
"irregular_indices": [
1278
],
"r_p": 2,
"tail_exponent": 12648
},
{
"p": 12697,
"irregular_indices": [
10052
],
"r_p": 1,
"tail_exponent": 12702
},
{
"p": 12703,
"irregular_indices": [
594,
2782
],
"r_p": 2,
"tail_exponent": 12710
},
{
"p": 12739,
"irregular_indices": [
2328,
11490
],
"r_p": 7,
"tail_exponent": 12756
},
{
"p": 12743,
"irregular_indices": [
1230,
8826
],
"r_p": 2,
"tail_exponent": 12750
},
{
"p": 12781,
"irregular_indices": [
2716,
5082
],
"r_p": 4,
"tail_exponent": 12792
},
{
"p": 12809,
"irregular_indices": [
4618
],
"r_p": 2,
"tail_exponent": 12816
},
{
"p": 12821,
"irregular_indices": [
8886
],
"r_p": 1,
"tail_exponent": 12826
},
{
"p": 12899,
"irregular_indices": [
9532
],
"r_p": 1,
"tail_exponent": 12904
},
{
"p": 12907,
"irregular_indices": [
11842
],
"r_p": 1,
"tail_exponent": 12912
},
{
"p": 12923,
"irregular_indices": [
3866
],
"r_p": 2,
"tail_exponent": 12930
},
{
"p": 12973,
"irregular_indices": [
12552
],
"r_p": 1,
"tail_exponent": 12978
},
{
"p": 12979,
"irregular_indices": [
4960
],
"r_p": 3,
"tail_exponent": 12988
},
{
"p": 12983,
"irregular_indices": [
11762
],
"r_p": 1,
"tail_exponent": 12988
},
{
"p": 13001,
"irregular_indices": [
7072
],
"r_p": 3,
"tail_exponent": 13010
},
{
"p": 13033,
"irregular_indices": [
6718
],
"r_p": 2,
"tail_exponent": 13040
},
{
"p": 13037,
"irregular_indices": [
7264
],
"r_p": 3,
"tail_exponent": 13046
},
{
"p": 13049,
"irregular_indices": [
9840
],
"r_p": 1,
"tail_exponent": 13054
},
{
"p": 13063,
"irregular_indices": [
3796
],
"r_p": 3,
"tail_exponent": 13072
},
{
"p": 13127,
"irregular_indices": [
898
],
"r_p": 2,
"tail_exponent": 13134
},
{
"p": 13147,
"irregular_indices": [
2550,
8826
],
"r_p": 2,
"tail_exponent": 13154
},
{
"p": 13187,
"irregular_indices": [
2618
],
"r_p": 2,
"tail_exponent": 13194
},
{
"p": 13217,
"irregular_indices": [
550,
2640,
9132
],
"r_p": 7,
"tail_exponent": 13234
},
{
"p": 13219,
"irregular_indices": [
12986
],
"r_p": 1,
"tail_exponent": 13224
},
{
"p": 13249,
"irregular_indices": [
12724
],
"r_p": 1,
"tail_exponent": 13254
},
{
"p": 13259,
"irregular_indices": [
224,
12262
],
"r_p": 3,
"tail_exponent": 13268
},
{
"p": 13267,
"irregular_indices": [
11848
],
"r_p": 1,
"tail_exponent": 13272
},
{
"p": 13297,
"irregular_indices": [
1438
],
"r_p": 2,
"tail_exponent": 13304
},
{
"p": 13367,
"irregular_indices": [
1488,
2874
],
"r_p": 5,
"tail_exponent": 13380
},
{
"p": 13399,
"irregular_indices": [
6936
],
"r_p": 5,
"tail_exponent": 13412
},
{
"p": 13411,
"irregular_indices": [
5974,
7450
],
"r_p": 2,
"tail_exponent": 13418
},
{
"p": 13417,
"irregular_indices": [
9908
],
"r_p": 1,
"tail_exponent": 13422
},
{
"p": 13441,
"irregular_indices": [
3016
],
"r_p": 3,
"tail_exponent": 13450
},
{
"p": 13463,
"irregular_indices": [
12674
],
"r_p": 1,
"tail_exponent": 13468
},
{
"p": 13487,
"irregular_indices": [
4086
],
"r_p": 2,
"tail_exponent": 13494
},
{
"p": 13513,
"irregular_indices": [
3430
],
"r_p": 2,
"tail_exponent": 13520
},
{
"p": 13537,
"irregular_indices": [
11702
],
"r_p": 1,
"tail_exponent": 13542
},
{
"p": 13567,
"irregular_indices": [
2652,
2990
],
"r_p": 4,
"tail_exponent": 13578
},
{
"p": 13577,
"irregular_indices": [
12424
],
"r_p": 1,
"tail_exponent": 13582
},
{
"p": 13613,
"irregular_indices": [
2712
],
"r_p": 5,
"tail_exponent": 13626
},
{
"p": 13627,
"irregular_indices": [
13106
],
"r_p": 1,
"tail_exponent": 13632
},
{
"p": 13649,
"irregular_indices": [
8096
],
"r_p": 3,
"tail_exponent": 13658
},
{
"p": 13679,
"irregular_indices": [
13528
],
"r_p": 1,
"tail_exponent": 13684
},
{
"p": 13687,
"irregular_indices": [
8136,
9570
],
"r_p": 7,
"tail_exponent": 13704
},
{
"p": 13693,
"irregular_indices": [
6560,
12456
],
"r_p": 3,
"tail_exponent": 13702
},
{
"p": 13697,
"irregular_indices": [
4750
],
"r_p": 2,
"tail_exponent": 13704
},
{
"p": 13709,
"irregular_indices": [
3500
],
"r_p": 3,
"tail_exponent": 13718
},
{
"p": 13711,
"irregular_indices": [
8814
],
"r_p": 2,
"tail_exponent": 13718
},
{
"p": 13721,
"irregular_indices": [
218
],
"r_p": 2,
"tail_exponent": 13728
},
{
"p": 13723,
"irregular_indices": [
1626
],
"r_p": 2,
"tail_exponent": 13730
},
{
"p": 13729,
"irregular_indices": [
12132
],
"r_p": 1,
"tail_exponent": 13734
},
{
"p": 13759,
"irregular_indices": [
8386
],
"r_p": 2,
"tail_exponent": 13766
},
{
"p": 13763,
"irregular_indices": [
4102
],
"r_p": 2,
"tail_exponent": 13770
},
{
"p": 13781,
"irregular_indices": [
12040
],
"r_p": 1,
"tail_exponent": 13786
},
{
"p": 13873,
"irregular_indices": [
4172
],
"r_p": 3,
"tail_exponent": 13882
},
{
"p": 13931,
"irregular_indices": [
11238
],
"r_p": 1,
"tail_exponent": 13936
},
{
"p": 13999,
"irregular_indices": [
10362
],
"r_p": 1,
"tail_exponent": 14004
},
{
"p": 14011,
"irregular_indices": [
5324
],
"r_p": 3,
"tail_exponent": 14020
},
{
"p": 14057,
"irregular_indices": [
6872
],
"r_p": 3,
"tail_exponent": 14066
},
{
"p": 14081,
"irregular_indices": [
8200
],
"r_p": 3,
"tail_exponent": 14090
},
{
"p": 14153,
"irregular_indices": [
4148
],
"r_p": 3,
"tail_exponent": 14162
},
{
"p": 14177,
"irregular_indices": [
8192
],
"r_p": 3,
"tail_exponent": 14186
},
{
"p": 14207,
"irregular_indices": [
2086
],
"r_p": 2,
"tail_exponent": 14214
},
{
"p": 14221,
"irregular_indices": [
13190
],
"r_p": 1,
"tail_exponent": 14226
},
{
"p": 14243,
"irregular_indices": [
2668
],
"r_p": 3,
"tail_exponent": 14252
},
{
"p": 14249,
"irregular_indices": [
886
],
"r_p": 2,
"tail_exponent": 14256
},
{
"p": 14303,
"irregular_indices": [
1584
],
"r_p": 5,
"tail_exponent": 14316
},
{
"p": 14323,
"irregular_indices": [
10198
],
"r_p": 1,
"tail_exponent": 14328
},
{
"p": 14327,
"irregular_indices": [
7822
],
"r_p": 2,
"tail_exponent": 14334
},
{
"p": 14347,
"irregular_indices": [
4800
],
"r_p": 7,
"tail_exponent": 14364
},
{
"p": 14369,
"irregular_indices": [
12262
],
"r_p": 1,
"tail_exponent": 14374
},
{
"p": 14401,
"irregular_indices": [
8684,
13372
],
"r_p": 3,
"tail_exponent": 14410
},
{
"p": 14407,
"irregular_indices": [
4556,
6688
],
"r_p": 3,
"tail_exponent": 14416
},
{
"p": 14411,
"irregular_indices": [
6380,
8170
],
"r_p": 3,
"tail_exponent": 14420
},
{
"p": 14449,
"irregular_indices": [
7996
],
"r_p": 3,
"tail_exponent": 14458
},
{
"p": 14461,
"irregular_indices": [
7422
],
"r_p": 2,
"tail_exponent": 14468
},
{
"p": 14503,
"irregular_indices": [
8246
],
"r_p": 2,
"tail_exponent": 14510
},
{
"p": 14519,
"irregular_indices": [
3464,
3638
],
"r_p": 3,
"tail_exponent": 14528
},
{
"p": 14533,
"irregular_indices": [
2884,
3998,
8896
],
"r_p": 3,
"tail_exponent": 14542
},
{
"p": 14537,
"irregular_indices": [
5556
],
"r_p": 4,
"tail_exponent": 14548
},
{
"p": 14551,
"irregular_indices": [
7330
],
"r_p": 2,
"tail_exponent": 14558
},
{
"p": 14561,
"irregular_indices": [
2304
],
"r_p": 5,
"tail_exponent": 14574
},
{
"p": 14593,
"irregular_indices": [
7152
],
"r_p": 5,
"tail_exponent": 14606
},
{
"p": 14629,
"irregular_indices": [
10886
],
"r_p": 1,
"tail_exponent": 14634
},
{
"p": 14699,
"irregular_indices": [
7054
],
"r_p": 2,
"tail_exponent": 14706
},
{
"p": 14723,
"irregular_indices": [
5332
],
"r_p": 3,
"tail_exponent": 14732
},
{
"p": 14737,
"irregular_indices": [
4498,
8226,
8420
],
"r_p": 4,
"tail_exponent": 14748
},
{
"p": 14753,
"irregular_indices": [
8000,
9244
],
"r_p": 3,
"tail_exponent": 14762
},
{
"p": 14759,
"irregular_indices": [
13688
],
"r_p": 1,
"tail_exponent": 14764
},
{
"p": 14767,
"irregular_indices": [
238,
8494
],
"r_p": 2,
"tail_exponent": 14774
},
{
"p": 14783,
"irregular_indices": [
7130
],
"r_p": 2,
"tail_exponent": 14790
},
{
"p": 14797,
"irregular_indices": [
2582
],
"r_p": 2,
"tail_exponent": 14804
},
{
"p": 14813,
"irregular_indices": [
12012
],
"r_p": 1,
"tail_exponent": 14818
},
{
"p": 14831,
"irregular_indices": [
2570,
13256
],
"r_p": 2,
"tail_exponent": 14838
},
{
"p": 14843,
"irregular_indices": [
8406,
8428
],
"r_p": 4,
"tail_exponent": 14854
},
{
"p": 14851,
"irregular_indices": [
12520
],
"r_p": 1,
"tail_exponent": 14856
},
{
"p": 14867,
"irregular_indices": [
1628
],
"r_p": 3,
"tail_exponent": 14876
},
{
"p": 14869,
"irregular_indices": [
12866
],
"r_p": 1,
"tail_exponent": 14874
},
{
"p": 14879,
"irregular_indices": [
9664
],
"r_p": 3,
"tail_exponent": 14888
},
{
"p": 14891,
"irregular_indices": [
1144,
11256
],
"r_p": 5,
"tail_exponent": 14904
},
{
"p": 14897,
"irregular_indices": [
3054,
11354
],
"r_p": 2,
"tail_exponent": 14904
},
{
"p": 14923,
"irregular_indices": [
14334
],
"r_p": 1,
"tail_exponent": 14928
},
{
"p": 14939,
"irregular_indices": [
844
],
"r_p": 3,
"tail_exponent": 14948
},
{
"p": 14947,
"irregular_indices": [
1314
],
"r_p": 2,
"tail_exponent": 14954
},
{
"p": 14957,
"irregular_indices": [
2630,
13172,
14374
],
"r_p": 2,
"tail_exponent": 14964
},
{
"p": 15053,
"irregular_indices": [
8486
],
"r_p": 2,
"tail_exponent": 15060
},
{
"p": 15091,
"irregular_indices": [
470,
12228
],
"r_p": 2,
"tail_exponent": 15098
},
{
"p": 15101,
"irregular_indices": [
774
],
"r_p": 2,
"tail_exponent": 15108
},
{
"p": 15107,
"irregular_indices": [
11282
],
"r_p": 1,
"tail_exponent": 15112
},
{
"p": 15131,
"irregular_indices": [
12152
],
"r_p": 1,
"tail_exponent": 15136
},
{
"p": 15137,
"irregular_indices": [
8340
],
"r_p": 4,
"tail_exponent": 15148
},
{
"p": 15149,
"irregular_indices": [
11976
],
"r_p": 1,
"tail_exponent": 15154
},
{
"p": 15187,
"irregular_indices": [
7656
],
"r_p": 5,
"tail_exponent": 15200
},
{
"p": 15287,
"irregular_indices": [
2884,
8060,
12774
],
"r_p": 4,
"tail_exponent": 15298
},
{
"p": 15307,
"irregular_indices": [
5952
],
"r_p": 5,
"tail_exponent": 15320
},
{
"p": 15313,
"irregular_indices": [
7316
],
"r_p": 3,
"tail_exponent": 15322
},
{
"p": 15319,
"irregular_indices": [
8012,
8864
],
"r_p": 3,
"tail_exponent": 15328
},
{
"p": 15377,
"irregular_indices": [
1044
],
"r_p": 4,
"tail_exponent": 15388
},
{
"p": 15383,
"irregular_indices": [
3814
],
"r_p": 2,
"tail_exponent": 15390
},
{
"p": 15413,
"irregular_indices": [
3970
],
"r_p": 2,
"tail_exponent": 15420
},
{
"p": 15467,
"irregular_indices": [
4992
],
"r_p": 5,
"tail_exponent": 15480
},
{
"p": 15473,
"irregular_indices": [
1172,
11752
],
"r_p": 3,
"tail_exponent": 15482
},
{
"p": 15497,
"irregular_indices": [
3250
],
"r_p": 2,
"tail_exponent": 15504
},
{
"p": 15527,
"irregular_indices": [
1356
],
"r_p": 4,
"tail_exponent": 15538
},
{
"p": 15541,
"irregular_indices": [
2916
],
"r_p": 4,
"tail_exponent": 15552
},
{
"p": 15583,
"irregular_indices": [
6806
],
"r_p": 2,
"tail_exponent": 15590
},
{
"p": 15601,
"irregular_indices": [
11818
],
"r_p": 1,
"tail_exponent": 15606
},
{
"p": 15619,
"irregular_indices": [
10180
],
"r_p": 3,
"tail_exponent": 15628
},
{
"p": 15629,
"irregular_indices": [
8482
],
"r_p": 2,
"tail_exponent": 15636
},
{
"p": 15647,
"irregular_indices": [
11158,
13490
],
"r_p": 1,
"tail_exponent": 15652
},
{
"p": 15649,
"irregular_indices": [
9518
],
"r_p": 2,
"tail_exponent": 15656
},
{
"p": 15667,
"irregular_indices": [
7362,
9904
],
"r_p": 5,
"tail_exponent": 15680
},
{
"p": 15671,
"irregular_indices": [
12910
],
"r_p": 1,
"tail_exponent": 15676
},
{
"p": 15733,
"irregular_indices": [
14760
],
"r_p": 1,
"tail_exponent": 15738
},
{
"p": 15737,
"irregular_indices": [
6352,
7454,
12486,
13078
],
"r_p": 5,
"tail_exponent": 15750
},
{
"p": 15739,
"irregular_indices": [
14260
],
"r_p": 1,
"tail_exponent": 15744
},
{
"p": 15749,
"irregular_indices": [
7208
],
"r_p": 3,
"tail_exponent": 15758
},
{
"p": 15761,
"irregular_indices": [
6902
],
"r_p": 2,
"tail_exponent": 15768
},
{
"p": 15767,
"irregular_indices": [
7840
],
"r_p": 3,
"tail_exponent": 15776
},
{
"p": 15773,
"irregular_indices": [
5294
],
"r_p": 2,
"tail_exponent": 15780
},
{
"p": 15787,
"irregular_indices": [
9316,
11484,
11884
],
"r_p": 4,
"tail_exponent": 15798
},
{
"p": 15803,
"irregular_indices": [
5722
],
"r_p": 2,
"tail_exponent": 15810
},
{
"p": 15809,
"irregular_indices": [
11986
],
"r_p": 1,
"tail_exponent": 15814
},
{
"p": 15823,
"irregular_indices": [
482,
13552,
15748
],
"r_p": 2,
"tail_exponent": 15830
},
{
"p": 15887,
"irregular_indices": [
2446
],
"r_p": 2,
"tail_exponent": 15894
},
{
"p": 15901,
"irregular_indices": [
5780,
11970
],
"r_p": 4,
"tail_exponent": 15912
},
{
"p": 15913,
"irregular_indices": [
2546
],
"r_p": 2,
"tail_exponent": 15920
},
{
"p": 15919,
"irregular_indices": [
4098
],
"r_p": 2,
"tail_exponent": 15926
},
{
"p": 15923,
"irregular_indices": [
6792
],
"r_p": 5,
"tail_exponent": 15936
},
{
"p": 15959,
"irregular_indices": [
612
],
"r_p": 4,
"tail_exponent": 15970
},
{
"p": 16007,
"irregular_indices": [
6728,
12082,
13250
],
"r_p": 3,
"tail_exponent": 16016
},
{
"p": 16069,
"irregular_indices": [
1460,
5470
],
"r_p": 3,
"tail_exponent": 16078
},
{
"p": 16111,
"irregular_indices": [
1620
],
"r_p": 4,
"tail_exponent": 16122
},
{
"p": 16127,
"irregular_indices": [
9324,
14122
],
"r_p": 4,
"tail_exponent": 16138
},
{
"p": 16141,
"irregular_indices": [
15308
],
"r_p": 1,
"tail_exponent": 16146
},
{
"p": 16189,
"irregular_indices": [
3468
],
"r_p": 4,
"tail_exponent": 16200
},
{
"p": 16193,
"irregular_indices": [
16000
],
"r_p": 1,
"tail_exponent": 16198
},
{
"p": 16229,
"irregular_indices": [
4552
],
"r_p": 3,
"tail_exponent": 16238
},
{
"p": 16253,
"irregular_indices": [
8216
],
"r_p": 3,
"tail_exponent": 16262
},
{
"p": 16273,
"irregular_indices": [
11766
],
"r_p": 1,
"tail_exponent": 16278
},
{
"p": 16369,
"irregular_indices": [
9882,
15620
],
"r_p": 2,
"tail_exponent": 16376
},
{
"p": 16417,
"irregular_indices": [
11550
],
"r_p": 1,
"tail_exponent": 16422
},
{
"p": 16427,
"irregular_indices": [
6842
],
"r_p": 2,
"tail_exponent": 16434
},
{
"p": 16477,
"irregular_indices": [
1860
],
"r_p": 4,
"tail_exponent": 16488
},
{
"p": 16481,
"irregular_indices": [
3742
],
"r_p": 2,
"tail_exponent": 16488
},
{
"p": 16519,
"irregular_indices": [
15688
],
"r_p": 1,
"tail_exponent": 16524
},
{
"p": 16547,
"irregular_indices": [
4708
],
"r_p": 3,
"tail_exponent": 16556
},
{
"p": 16553,
"irregular_indices": [
6588,
6744
],
"r_p": 5,
"tail_exponent": 16566
},
{
"p": 16567,
"irregular_indices": [
5438
],
"r_p": 2,
"tail_exponent": 16574
},
{
"p": 16573,
"irregular_indices": [
4432
],
"r_p": 3,
"tail_exponent": 16582
},
{
"p": 16603,
"irregular_indices": [
16100
],
"r_p": 1,
"tail_exponent": 16608
},
{
"p": 16607,
"irregular_indices": [
9950,
13742
],
"r_p": 2,
"tail_exponent": 16614
},
{
"p": 16657,
"irregular_indices": [
15570
],
"r_p": 1,
"tail_exponent": 16662
},
{
"p": 16661,
"irregular_indices": [
8560
],
"r_p": 3,
"tail_exponent": 16670
},
{
"p": 16691,
"irregular_indices": [
3162
],
"r_p": 2,
"tail_exponent": 16698
},
{
"p": 16703,
"irregular_indices": [
12700
],
"r_p": 1,
"tail_exponent": 16708
},
{
"p": 16729,
"irregular_indices": [
13752,
14756
],
"r_p": 1,
"tail_exponent": 16734
},
{
"p": 16741,
"irregular_indices": [
2424,
13050
],
"r_p": 7,
"tail_exponent": 16758
},
{
"p": 16763,
"irregular_indices": [
2718,
15346
],
"r_p": 2,
"tail_exponent": 16770
},
{
"p": 16787,
"irregular_indices": [
6718
],
"r_p": 2,
"tail_exponent": 16794
},
{
"p": 16811,
"irregular_indices": [
14830,
16730
],
"r_p": 1,
"tail_exponent": 16816
},
{
"p": 16823,
"irregular_indices": [
8036
],
"r_p": 3,
"tail_exponent": 16832
},
{
"p": 16829,
"irregular_indices": [
8902,
10926
],
"r_p": 2,
"tail_exponent": 16836
},
{
"p": 16831,
"irregular_indices": [
4020,
8492
],
"r_p": 4,
"tail_exponent": 16842
},
{
"p": 16843,
"irregular_indices": [
16840
],
"r_p": 1,
"tail_exponent": 16848
},
{
"p": 16879,
"irregular_indices": [
16780
],
"r_p": 1,
"tail_exponent": 16884
},
{
"p": 16883,
"irregular_indices": [
10496
],
"r_p": 3,
"tail_exponent": 16892
},
{
"p": 16901,
"irregular_indices": [
7518,
9986
],
"r_p": 2,
"tail_exponent": 16908
},
{
"p": 16903,
"irregular_indices": [
3174
],
"r_p": 2,
"tail_exponent": 16910
},
{
"p": 16927,
"irregular_indices": [
458
],
"r_p": 2,
"tail_exponent": 16934
},
{
"p": 16931,
"irregular_indices": [
14252
],
"r_p": 1,
"tail_exponent": 16936
},
{
"p": 16937,
"irregular_indices": [
4276,
4872
],
"r_p": 5,
"tail_exponent": 16950
},
{
"p": 16943,
"irregular_indices": [
5408
],
"r_p": 3,
"tail_exponent": 16952
},
{
"p": 16979,
"irregular_indices": [
6148
],
"r_p": 3,
"tail_exponent": 16988
},
{
"p": 16987,
"irregular_indices": [
1062,
16674
],
"r_p": 2,
"tail_exponent": 16994
},
{
"p": 17021,
"irregular_indices": [
16958
],
"r_p": 1,
"tail_exponent": 17026
},
{
"p": 17027,
"irregular_indices": [
8632
],
"r_p": 3,
"tail_exponent": 17036
},
{
"p": 17107,
"irregular_indices": [
7208,
14722
],
"r_p": 3,
"tail_exponent": 17116
},
{
"p": 17159,
"irregular_indices": [
9712
],
"r_p": 3,
"tail_exponent": 17168
},
{
"p": 17183,
"irregular_indices": [
9532
],
"r_p": 3,
"tail_exponent": 17192
},
{
"p": 17191,
"irregular_indices": [
16930
],
"r_p": 1,
"tail_exponent": 17196
},
{
"p": 17203,
"irregular_indices": [
1772
],
"r_p": 3,
"tail_exponent": 17212
},
{
"p": 17209,
"irregular_indices": [
15880
],
"r_p": 1,
"tail_exponent": 17214
},
{
"p": 17231,
"irregular_indices": [
7228,
7916
],
"r_p": 3,
"tail_exponent": 17240
},
{
"p": 17317,
"irregular_indices": [
11850
],
"r_p": 1,
"tail_exponent": 17322
},
{
"p": 17341,
"irregular_indices": [
10938,
14896
],
"r_p": 2,
"tail_exponent": 17348
},
{
"p": 17401,
"irregular_indices": [
7104
],
"r_p": 5,
"tail_exponent": 17414
},
{
"p": 17419,
"irregular_indices": [
16228
],
"r_p": 1,
"tail_exponent": 17424
},
{
"p": 17467,
"irregular_indices": [
6184
],
"r_p": 3,
"tail_exponent": 17476
},
{
"p": 17471,
"irregular_indices": [
11040
],
"r_p": 7,
"tail_exponent": 17488
},
{
"p": 17551,
"irregular_indices": [
4418
],
"r_p": 2,
"tail_exponent": 17558
},
{
"p": 17581,
"irregular_indices": [
7014
],
"r_p": 2,
"tail_exponent": 17588
},
{
"p": 17599,
"irregular_indices": [
14676
],
"r_p": 1,
"tail_exponent": 17604
},
{
"p": 17623,
"irregular_indices": [
13980
],
"r_p": 1,
"tail_exponent": 17628
},
{
"p": 17657,
"irregular_indices": [
15798
],
"r_p": 1,
"tail_exponent": 17662
},
{
"p": 17659,
"irregular_indices": [
9030,
9290
],
"r_p": 2,
"tail_exponent": 17666
},
{
"p": 17669,
"irregular_indices": [
15298
],
"r_p": 1,
"tail_exponent": 17674
},
{
"p": 17681,
"irregular_indices": [
140,
1368,
11826
],
"r_p": 8,
"tail_exponent": 17700
},
{
"p": 17707,
"irregular_indices": [
16262
],
"r_p": 1,
"tail_exponent": 17712
},
{
"p": 17737,
"irregular_indices": [
3110
],
"r_p": 2,
"tail_exponent": 17744
},
{
"p": 17863,
"irregular_indices": [
8068,
14300,
15830
],
"r_p": 3,
"tail_exponent": 17872
},
{
"p": 18121,
"irregular_indices": [
7764
],
"r_p": 4,
"tail_exponent": 18132
},
{
"p": 18131,
"irregular_indices": [
1382
],
"r_p": 2,
"tail_exponent": 18138
},
{
"p": 18199,
"irregular_indices": [
16522
],
"r_p": 1,
"tail_exponent": 18204
},
{
"p": 18223,
"irregular_indices": [
17618
],
"r_p": 1,
"tail_exponent": 18228
},
{
"p": 18253,
"irregular_indices": [
6096
],
"r_p": 5,
"tail_exponent": 18266
},
{
"p": 18257,
"irregular_indices": [
3812
],
"r_p": 3,
"tail_exponent": 18266
},
{
"p": 18269,
"irregular_indices": [
940
],
"r_p": 3,
"tail_exponent": 18278
},
{
"p": 18289,
"irregular_indices": [
3938
],
"r_p": 2,
"tail_exponent": 18296
},
{
"p": 18301,
"irregular_indices": [
9428
],
"r_p": 3,
"tail_exponent": 18310
},
{
"p": 18313,
"irregular_indices": [
2664
],
"r_p": 5,
"tail_exponent": 18326
},
{
"p": 18401,
"irregular_indices": [
14828
],
"r_p": 1,
"tail_exponent": 18406
},
{
"p": 18427,
"irregular_indices": [
3524,
17226
],
"r_p": 3,
"tail_exponent": 18436
},
{
"p": 18439,
"irregular_indices": [
2602
],
"r_p": 2,
"tail_exponent": 18446
},
{
"p": 18461,
"irregular_indices": [
4370,
14712
],
"r_p": 7,
"tail_exponent": 18478
},
{
"p": 18493,
"irregular_indices": [
6810
],
"r_p": 2,
"tail_exponent": 18500
},
{
"p": 18503,
"irregular_indices": [
5324
],
"r_p": 3,
"tail_exponent": 18512
},
{
"p": 18583,
"irregular_indices": [
6724
],
"r_p": 3,
"tail_exponent": 18592
},
{
"p": 18713,
"irregular_indices": [
4350,
5300,
12420
],
"r_p": 4,
"tail_exponent": 18724
},
{
"p": 18869,
"irregular_indices": [
3448,
4888,
16778
],
"r_p": 3,
"tail_exponent": 18878
},
{
"p": 18899,
"irregular_indices": [
6920
],
"r_p": 3,
"tail_exponent": 18908
},
{
"p": 18911,
"irregular_indices": [
15670
],
"r_p": 1,
"tail_exponent": 18916
},
{
"p": 18919,
"irregular_indices": [
5592,
12498
],
"r_p": 5,
"tail_exponent": 18932
},
{
"p": 18947,
"irregular_indices": [
9750
],
"r_p": 2,
"tail_exponent": 18954
},
{
"p": 18959,
"irregular_indices": [
11612
],
"r_p": 3,
"tail_exponent": 18968
},
{
"p": 18973,
"irregular_indices": [
3524,
11912
],
"r_p": 3,
"tail_exponent": 18982
},
{
"p": 19001,
"irregular_indices": [
14770
],
"r_p": 1,
"tail_exponent": 19006
},
{
"p": 19051,
"irregular_indices": [
11696,
18794
],
"r_p": 3,
"tail_exponent": 19060
},
{
"p": 19069,
"irregular_indices": [
13030
],
"r_p": 1,
"tail_exponent": 19074
},
{
"p": 19073,
"irregular_indices": [
7664
],
"r_p": 3,
"tail_exponent": 19082
},
{
"p": 19079,
"irregular_indices": [
2218,
19010
],
"r_p": 2,
"tail_exponent": 19086
},
{
"p": 19121,
"irregular_indices": [
13444,
15610
],
"r_p": 1,
"tail_exponent": 19126
},
{
"p": 19139,
"irregular_indices": [
2030
],
"r_p": 2,
"tail_exponent": 19146
},
{
"p": 19157,
"irregular_indices": [
6724,
15420
],
"r_p": 4,
"tail_exponent": 19168
},
{
"p": 19183,
"irregular_indices": [
16992,
18338
],
"r_p": 1,
"tail_exponent": 19188
},
{
"p": 19207,
"irregular_indices": [
8564
],
"r_p": 3,
"tail_exponent": 19216
},
{
"p": 19211,
"irregular_indices": [
4106,
14080
],
"r_p": 3,
"tail_exponent": 19220
},
{
"p": 19213,
"irregular_indices": [
11360,
12772
],
"r_p": 3,
"tail_exponent": 19222
},
{
"p": 19231,
"irregular_indices": [
17004
],
"r_p": 1,
"tail_exponent": 19236
},
{
"p": 19237,
"irregular_indices": [
9078
],
"r_p": 2,
"tail_exponent": 19244
},
{
"p": 19289,
"irregular_indices": [
4658
],
"r_p": 2,
"tail_exponent": 19296
},
{
"p": 19301,
"irregular_indices": [
13092
],
"r_p": 1,
"tail_exponent": 19306
},
{
"p": 19309,
"irregular_indices": [
11418
],
"r_p": 2,
"tail_exponent": 19316
},
{
"p": 19319,
"irregular_indices": [
7820
],
"r_p": 3,
"tail_exponent": 19328
},
{
"p": 19373,
"irregular_indices": [
13422,
14066
],
"r_p": 1,
"tail_exponent": 19378
},
{
"p": 19381,
"irregular_indices": [
2610,
4812
],
"r_p": 4,
"tail_exponent": 19392
},
{
"p": 19391,
"irregular_indices": [
1480
],
"r_p": 3,
"tail_exponent": 19400
},
{
"p": 19427,
"irregular_indices": [
11918
],
"r_p": 2,
"tail_exponent": 19434
},
{
"p": 19477,
"irregular_indices": [
3032
],
"r_p": 3,
"tail_exponent": 19486
},
{
"p": 19483,
"irregular_indices": [
16286
],
"r_p": 1,
"tail_exponent": 19488
},
{
"p": 19507,
"irregular_indices": [
8244
],
"r_p": 4,
"tail_exponent": 19518
},
{
"p": 19531,
"irregular_indices": [
1376,
7820
],
"r_p": 3,
"tail_exponent": 19540
},
{
"p": 19543,
"irregular_indices": [
5576
],
"r_p": 3,
"tail_exponent": 19552
},
{
"p": 19553,
"irregular_indices": [
246,
3146
],
"r_p": 2,
"tail_exponent": 19560
},
{
"p": 19577,
"irregular_indices": [
2646
],
"r_p": 2,
"tail_exponent": 19584
},
{
"p": 19583,
"irregular_indices": [
4470
],
"r_p": 2,
"tail_exponent": 19590
},
{
"p": 19597,
"irregular_indices": [
16542
],
"r_p": 1,
"tail_exponent": 19602
},
{
"p": 19681,
"irregular_indices": [
18848
],
"r_p": 1,
"tail_exponent": 19686
},
{
"p": 19697,
"irregular_indices": [
8890,
16878
],
"r_p": 2,
"tail_exponent": 19704
},
{
"p": 19699,
"irregular_indices": [
5792,
16822
],
"r_p": 3,
"tail_exponent": 19708
},
{
"p": 19709,
"irregular_indices": [
3860,
17020
],
"r_p": 3,
"tail_exponent": 19718
},
{
"p": 19739,
"irregular_indices": [
17690
],
"r_p": 1,
"tail_exponent": 19744
},
{
"p": 19763,
"irregular_indices": [
1200,
4022
],
"r_p": 7,
"tail_exponent": 19780
},
{
"p": 19793,
"irregular_indices": [
858,
9036
],
"r_p": 4,
"tail_exponent": 19804
},
{
"p": 19813,
"irregular_indices": [
8138
],
"r_p": 2,
"tail_exponent": 19820
},
{
"p": 19819,
"irregular_indices": [
14048
],
"r_p": 1,
"tail_exponent": 19824
},
{
"p": 19843,
"irregular_indices": [
536,
6922
],
"r_p": 3,
"tail_exponent": 19852
},
{
"p": 19853,
"irregular_indices": [
7664
],
"r_p": 3,
"tail_exponent": 19862
},
{
"p": 19891,
"irregular_indices": [
14842
],
"r_p": 1,
"tail_exponent": 19896
},
{
"p": 19919,
"irregular_indices": [
1000
],
"r_p": 3,
"tail_exponent": 19928
},
{
"p": 19927,
"irregular_indices": [
7938
],
"r_p": 2,
"tail_exponent": 19934
},
{
"p": 19937,
"irregular_indices": [
13734,
14126
],
"r_p": 1,
"tail_exponent": 19942
},
{
"p": 19949,
"irregular_indices": [
8460
],
"r_p": 4,
"tail_exponent": 19960
},
{
"p": 19961,
"irregular_indices": [
9282,
18544
],
"r_p": 2,
"tail_exponent": 19968
},
{
"p": 19973,
"irregular_indices": [
7172
],
"r_p": 3,
"tail_exponent": 19982
},
{
"p": 19979,
"irregular_indices": [
9472
],
"r_p": 3,
"tail_exponent": 19988
},
{
"p": 19991,
"irregular_indices": [
16996
],
"r_p": 1,
"tail_exponent": 19996
},
{
"p": 19997,
"irregular_indices": [
5052
],
"r_p": 4,
"tail_exponent": 20008
}
]
}

==> anc/supplementary/outputs/python/tail_exponent_census_2e4.out <==
{
 "PMAX": 20000,
 "primes": 2259,
 "irregular": 900,
 "r_p_histogram": {
  "1": 1602,
  "2": 283,
  "3": 224,
  "4": 67,
  "5": 59,
  "6": 6,
  "7": 16,
  "8": 2
 },
 "fraction_r_p_gt_1": 0.2908366533864542,
 "heuristic_1_minus_exp(-1/3)": 0.28346868942621073,
 "max_r_p": 8,
 "max_r_p_le_(p-5)/2_for_all": true,
 "smallest_with_r_p_gt_1": 103,
 "max_index_of_irregularity": 4
}


==> anc/supplementary/python/check_bernoulli_tail.py <==
#!/usr/bin/env python3
"""Exact checks of Proposition 4.5 and Lemma 4.4: the least full tail of S(C_p x C_p) at irregular primes.

The script works directly in R/p^2 R with R = Z[zeta_p], represented as (Z/p^2)[x]/(x^p-1)
followed by reduction modulo Phi_p.  It
  1. computes the irregular half-indices I_p = {i : p | num(B_{2i}), 1<=i<=(p-3)/2};
  2. computes the logarithmic residues of the circular units u_a=(1-zeta^a)/(1-zeta)
     directly from their expansions (independently of any Bernoulli formula) and compares
     them with the Bernoulli formula;
  3. for r = 1, 2, ... builds the transforms of Proposition 4.5,
         H_b = T P(b^(2r+1) T^(2r)),   H_inf = T^(2r+1),
     where P(X) = 1 + X + sum_{nu in U} c_nu X^nu and the c_nu are chosen so that
     [X^nu] log P = 0 for nu in U = {nu >= 2 : r nu in I_p}; it then solves for circular
     units u_b, u_inf with the required residues (impossible only when r itself lies in I_p);
  4. for a solvable r, forms the actual rays of f_b = (1-zeta) u_b and f_inf=(1-zeta)^(2r+1) u_inf
     modulo p from their residues modulo p^2, and checks all p^2 integral reconstruction
     congruences  c_inf(j) + sum_b c_b(i+bj) == s (mod p)  with s = p^2;
  5. records which congruences fail and which nonconstant moment conditions
     (deg h_n <= n and h_{inf,n} = [b^n] h_n, 1 <= n <= p-2) fail.
If the congruences hold, integral reconstruction gives v in Z^G with augmentation s and
these character values, so Theta(v) = s * p^p * p^(2r+1) = p^(p+3+2r).
"""
import sys, json, hashlib
import numpy as np
from flint import fmpq

p = int(sys.argv[1]) if len(sys.argv) > 1 else 103
q = p * p
M = (p - 3) // 2
m = (p - 1) // 2

# ---------- F_p[T]/(T^(p-1)) helpers (exact, python ints) ----------
N = p - 1                      # precision: coefficients of T^0..T^(p-2)
fact = [1] * p
for i in range(1, p):
    fact[i] = fact[i - 1] * i % p
invfact = [pow(f, p - 2, p) for f in fact]

def ser_mul(A, B, n=N):
    C = [0] * n
    for i, a in enumerate(A[:n]):
        if a:
            for j in range(0, n - i):
                if B[j]:
                    C[i + j] = (C[i + j] + a * B[j]) % p
    return C

def ser_exp_scaled(t, n=N):          # exp(tT) truncated
    return [pow(t, k, p) * invfact[k] % p for k in range(n)]

def ser_log1p(X, n=N):              # log(1+X), X has zero constant term, n <= p-1
    res = [0] * n
    P = [1] + [0] * (n - 1)
    for k in range(1, n):
        P = ser_mul(P, X, n)
        if not any(P):
            break
        c = pow(k, p - 2, p) * (1 if k % 2 == 1 else p - 1) % p
        res = [(r + c * x) % p for r, x in zip(res, P)]
    return res

def normalized_log(A, n=N):
    c0 = A[0] % p
    assert c0 != 0
    inv = pow(c0, p - 2, p)
    X = [a * inv % p for a in A[:n]]
    X[0] = 0
    return ser_log1p(X, n)

# ---------- Bernoulli data ----------
kappa = {}
I_p = []
for i in range(1, M + 1):
    B = fmpq.bernoulli(2 * i)
    num, den = int(B.p), int(B.q)
    if num % p == 0:
        I_p.append(i)
    # kappa_i = B_{2i} / (2i (2i)!) mod p ; denominators prime to p for 2i <= p-3
    d = den * (2 * i) % p * fact[2 * i] % p
    kappa[i] = num % p * pow(d, p - 2, p) % p

# ---------- circular unit residues computed directly ----------
def unit_residue(a):                 # u_a = 1 + zeta + ... + zeta^(a-1) -> sum_k exp(kT)
    S = [0] * N
    for k in range(a):
        E = ser_exp_scaled(k)
        S = [(s + e) % p for s, e in zip(S, E)]
    return S

ulog = {}
formula_ok = True
for a in range(2, m + 1):
    L = normalized_log(unit_residue(a))
    ulog[a] = L
    # compare with (a-1)/2 T + sum kappa_i (a^{2i}-1) T^{2i}
    inv2 = pow(2, p - 2, p)
    expect = [0] * N
    expect[1] = (a - 1) * inv2 % p
    for i in range(1, M + 1):
        expect[2 * i] = kappa[i] * (pow(a, 2 * i, p) - 1) % p
    if L != expect:
        formula_ok = False

# ---------- linear algebra over F_p ----------
def solve_mod_p(A, bvec):
    """Solve A x = b over F_p (A list of rows). Return a solution or None if inconsistent."""
    rows, cols = len(A), len(A[0])
    Mx = [row[:] + [bv] for row, bv in zip(A, bvec)]
    piv_cols = []
    r = 0
    for c in range(cols):
        pr = next((i for i in range(r, rows) if Mx[i][c] % p), None)
        if pr is None:
            continue
        Mx[r], Mx[pr] = Mx[pr], Mx[r]
        inv = pow(Mx[r][c], p - 2, p)
        Mx[r] = [x * inv % p for x in Mx[r]]
        for i in range(rows):
            if i != r and Mx[i][c] % p:
                f = Mx[i][c]
                Mx[i] = [(x - f * y) % p for x, y in zip(Mx[i], Mx[r])]
        piv_cols.append(c)
        r += 1
    for i in range(r, rows):
        if Mx[i][cols] % p:
            return None
    x = [0] * cols
    for i, c in enumerate(piv_cols):
        x[c] = Mx[i][cols]
    return x

avec = list(range(2, m + 1))         # 49 or 50 circular units u_2..u_m
def even_rows(maxdeg):
    return [i for i in range(1, M + 1) if 2 * i <= maxdeg]

def lift(target_log, maxdeg):
    """Find exponents n_a (mod p) and k with sum n_a log(u_a) + k T = target through degree maxdeg
    (even coordinates and the linear one). Odd coordinates >=3 of target must vanish."""
    for j in range(3, maxdeg + 1, 2):
        assert target_log[j] == 0, "odd coordinate in target"
    rows = even_rows(maxdeg)
    A = [[ulog[a][2 * i] for a in avec] for i in rows]
    bvec = [target_log[2 * i] for i in rows]
    x = solve_mod_p(A, bvec)
    if x is None:
        return None
    lin = sum(n * ulog[a][1] for n, a in zip(x, avec)) % p
    k = (target_log[1] - lin) % p
    return dict(zip(avec, x)), k

# ---------- arithmetic in (Z/p^2)[x]/(x^p - 1) ----------
def cmul(A, B):
    C = np.zeros(p, dtype=np.int64)
    for i in range(p):
        if A[i]:
            C += A[i] * np.roll(B, i)
            C %= q
    return C

def cpow(A, e):
    R = np.zeros(p, dtype=np.int64); R[0] = 1
    Bp = A.copy()
    while e:
        if e & 1:
            R = cmul(R, Bp)
        Bp = cmul(Bp, Bp)
        e >>= 1
    return R

U = {}
for a in avec:
    v = np.zeros(p, dtype=np.int64); v[:a] = 1
    U[a] = v
g = next(gg for gg in range(2, p) if all(pow(gg, (p - 1) // ell, p) != 1 for ell in {2, 3, 5, 7, 11, 13, 17, 17, 51} if (p - 1) % ell == 0))
# robust primitive root
def is_prim(gg):
    n, f, fs = p - 1, 2, set()
    while f * f <= n:
        while n % f == 0:
            fs.add(f); n //= f
        f += 1
    if n > 1: fs.add(n)
    return all(pow(gg, (p - 1) // ell, p) != 1 for ell in fs)
g = next(gg for gg in range(2, p) if is_prim(gg))
assert g <= m
UGP = cpow(U[g], p)                   # u_g^p == g (mod pR)

def build_unit(expo, k, const_target):
    P = np.zeros(p, dtype=np.int64); P[0] = 1
    for a, n in expo.items():
        if n:
            P = cmul(P, cpow(U[a], n))
    P = np.roll(P, k)                 # times zeta^k
    c = 1
    for a, n in expo.items():
        c = c * pow(a, n, p) % p
    # need c * g^j == const_target (mod p)
    dl = {pow(g, j, p): j for j in range(p - 1)}
    j = dl[const_target * pow(c, p - 2, p) % p]
    P = cmul(P, cpow(UGP, j))
    return P

def to_ray(F, s_mod_q):
    """F in (Z/p^2)[x]/(x^p-1) representing f in R. Return ray mod p with sum s."""
    a = (F[:p - 1] - F[p - 1]) % q          # representative mod Phi_p
    tot = int(a.sum()) % q
    assert tot % p == 0, "element not in the prime above p"
    k = ((s_mod_q - tot) % q) // p % p
    ray = np.zeros(p, dtype=np.int64)
    ray[:p - 1] = (a + k) % p
    ray[p - 1] = k
    return ray

def corrected_P(r, corrected):
    # P(X) = 1 + X + sum_{m>=2, r*m in I_p} c_m X^m with [X^m] log P = 0 for those m (if corrected)
    Pc = {1: 1}
    if not corrected:
        return Pc
    deg = M // r + 1
    for mm in range(2, deg + 1):
        if r * mm in I_p:
            # compute [X^mm] log P with current coefficients; adding c X^mm changes it by c
            ser = [0] * (deg + 1); ser[0] = 1
            for k, c in Pc.items():
                if k <= deg: ser[k] = c % p
            L = ser_log1p([0] + ser[1:], deg + 1) if deg + 1 <= p - 1 else None
            Pc[mm] = (-L[mm]) % p
    if r in I_p:
        return None
    return Pc

def attempt(r, aa=1, corrected=True):
    e = 2 * r + 1
    global Pcoef
    Pcoef = corrected_P(r, corrected)
    if Pcoef is None:
        return {"r": r, "e": e, "solvable": False, "reason": "r itself is an irregular half-index"}
    inv = lambda z: pow(z % p, p - 2, p)
    logE = [0] * N                      # log((exp T - 1)/T) through degree p-2
    Eser = [invfact[k + 1] for k in range(N)]
    logE = normalized_log(Eser)
    result = {"r": r, "e": e}
    # generic targets
    expos = {}
    for b in range(p):
        G = [0] * N; G[0] = 1
        X = aa * pow(b, 2 * r + 1, p) % p
        for mm, cm in Pcoef.items():
            if 2 * r * mm < N:
                G[2 * r * mm] = (G[2 * r * mm] + cm * pow(X, mm, p)) % p
        logG = normalized_log(G)
        target = [(x - y) % p for x, y in zip(logG, logE)]   # log(u_b/u_b(0))
        sol = lift(target, p - 2)
        if sol is None:
            bad = [i for i in I_p if target[2 * i] % p]
            result.update(solvable=False, first_bad_b=b, irregular_rows_nonzero=bad)
            return result
        expos[b] = sol
    # exceptional target: u_inf = -E^{-e} * a  mod T^(p-1-e) ... normalized log = -e log E
    maxdeg = p - 2 - e
    target = [0] * N
    for j in range(1, maxdeg + 1):
        target[j] = (-e * logE[j]) % p
    sol_inf = lift(target, maxdeg)
    if sol_inf is None:
        result.update(solvable=False, exceptional=True)
        return result
    # build actual units mod p^2 and rays
    s_mod_q = 0                        # s = p^2
    one_minus_x = np.zeros(p, dtype=np.int64); one_minus_x[0] = 1; one_minus_x[1] = q - 1
    rays = {}
    for b in range(p):
        expo, k = expos[b]
        ub = build_unit(expo, k, p - 1)          # constant -1
        fb = cmul(one_minus_x, ub)
        rays[b] = to_ray(fb, s_mod_q)
    expo, k = sol_inf
    const = (-1) ** e * aa % p                    # (1-e^T)^e u = (-T E)^e u ; want a T^e
    uinf = build_unit(expo, k, const % p)
    finf = cmul(cpow(one_minus_x, e), uinf)
    rays["inf"] = to_ray(finf, s_mod_q)
    # integral reconstruction congruences
    bad_cells = set()
    for i in range(p):
        for j in range(p):
            tot = int(rays["inf"][j]) + sum(int(rays[b][(i + b * j) % p]) for b in range(p))
            if tot % p:
                bad_cells.add((i, j))
    bad = len(bad_cells)
    ij_pattern = bad_cells == {(i, j) for i in range(1, p) for j in range(1, p)}
    # moment diagnostics: h_n(b) = [T^n] sum_t c_b(t) exp(tT), checked against deg h_n <= n
    # and h_{inf,n} = [b^n] h_n for 1 <= n <= p-2 (the nonconstant moment conditions)
    powt = [[pow(t, n, p) for n in range(p)] for t in range(p)]
    def transform_coeffs(ray):
        return [sum(int(ray[t]) * powt[t][n] for t in range(p)) * invfact[n] % p for n in range(p)]
    hb = [transform_coeffs(rays[b]) for b in range(p)]
    hinf = transform_coeffs(rays["inf"])
    degree_failures, infinity_failures = [], []
    for n in range(1, p - 1):
        vals = [hb[b][n] for b in range(p)]
        coeffs = [vals[0]] + [(-sum(vals[b] * powt[b][p - 1 - k] for b in range(p))) % p
                              for k in range(1, p - 1)] + [(-sum(vals)) % p]
        deg = max((k for k in range(p) if coeffs[k]), default=-1)
        if deg > n:
            degree_failures.append([n, deg])
        if hinf[n] != coeffs[n]:
            infinity_failures.append(n)
    digest = hashlib.sha256(b"".join(rays[b].tobytes() for b in list(range(p)) + ["inf"])).hexdigest()
    result.update(solvable=True, congruence_failures=bad, cells=p * p,
                  failures_exactly_at_cells_with_ij_nonzero=ij_pattern,
                  failing_degree_conditions=degree_failures,
                  failing_infinity_conditions=infinity_failures,
                  rays_sha256=digest, determinant_exponent=p + 3 + 2 * r)
    return result

out = {"p": p, "irregular_half_indices": I_p, "bernoulli_formula_matches_direct_unit_logs": formula_ok,
       "primitive_root": g}
admissible = lambda r: all((2 * r + 1) * i > r * (p - 1) for i in I_p if i % r == 0)
out["admissible_r_le_10"] = [r for r in range(1, 11) if admissible(r)]
out["attempts"] = []
rmax = int(sys.argv[2]) if len(sys.argv) > 2 else 5
for r in range(1, rmax + 1):
    res = attempt(r, corrected=True)
    res["admissible"] = admissible(r)
    res["P_coefficients"] = {str(k): v for k, v in (Pcoef or {}).items()}
    out["attempts"].append(res)
    print(res, flush=True)
    if res.get("solvable") and res.get("congruence_failures") == 0:
        break
outpath = sys.argv[3] if len(sys.argv) > 3 else None
if outpath:
    json.dump(out, open(outpath, "w"), indent=1)
print(json.dumps({k: out[k] for k in ("p", "irregular_half_indices", "bernoulli_formula_matches_direct_unit_logs", "admissible_r_le_10")}))


==> anc/supplementary/python/tail_exponent_census.py <==
#!/usr/bin/env python3
"""Census of the least full-tail exponent e(p) = p + 3 + 2 r_p for primes 7 <= p <= PMAX.

Irregular half-indices are computed from B_k/k! = [x^k] x/(e^x-1) modulo p (series inversion
in F_p[x]); r_p is the least r >= 1 such that (2r+1) i > r(p-1) for every irregular half-index i
divisible by r.  Optionally cross-checks against exact Bernoulli numbers for p <= CHECK.
"""
import sys, json, math
from flint import nmod_poly, fmpq
PMAX = int(sys.argv[1]) if len(sys.argv) > 1 else 100000
CHECK = int(sys.argv[2]) if len(sys.argv) > 2 else 2000
OUT = sys.argv[3] if len(sys.argv) > 3 else None

def primes_upto(n):
    s = bytearray([1]) * (n + 1); s[0] = s[1] = 0
    for i in range(2, int(n ** 0.5) + 1):
        if s[i]: s[i*i::i] = bytearray(len(s[i*i::i]))
    return [i for i in range(n + 1) if s[i]]

def irregular_half_indices(p):
    n = p - 2                                   # need coefficients up to x^(p-3)
    fact = 1; coeffs = []
    for k in range(n):                          # (e^x - 1)/x = sum x^k/(k+1)!
        fact = fact * (k + 1) % p
        coeffs.append(pow(fact, p - 2, p))
    f = nmod_poly(coeffs, p)
    g = f.inverse_series_trunc(n)               # x/(e^x-1) = sum B_k x^k / k!
    gc = g.coeffs() + [0] * n
    return [k // 2 for k in range(2, p - 2, 2) if int(gc[k]) == 0]

def r_min(p, I):
    r = 1
    while not all((2 * r + 1) * i > r * (p - 1) for i in I if i % r == 0):
        r += 1
    return r

if CHECK:
    for p in primes_upto(CHECK):
        if p < 7: continue
        exact = [k // 2 for k in range(2, p - 2, 2) if int(fmpq.bernoulli(k).p % p) == 0]
        assert exact == irregular_half_indices(p), p
rows = []
hist = {}
for p in primes_upto(PMAX):
    if p < 7: continue
    I = irregular_half_indices(p)
    r = r_min(p, I)
    hist[r] = hist.get(r, 0) + 1
    if I:
        rows.append({"p": p, "irregular_indices": [2 * i for i in I], "r_p": r, "tail_exponent": p + 3 + 2 * r})
tot = sum(hist.values())
summary = {"PMAX": PMAX, "primes": tot, "irregular": len(rows),
           "r_p_histogram": {str(k): hist[k] for k in sorted(hist)},
           "fraction_r_p_gt_1": (tot - hist.get(1, 0)) / tot,
           "heuristic_1_minus_exp(-1/3)": 1 - math.exp(-1 / 3),
           "max_r_p": max(hist), "max_r_p_le_(p-5)/2_for_all": all(rw["r_p"] <= (rw["p"] - 5) // 2 for rw in rows),
           "smallest_with_r_p_gt_1": next(rw["p"] for rw in rows if rw["r_p"] > 1),
           "max_index_of_irregularity": max(len(rw["irregular_indices"]) for rw in rows)}
print(json.dumps(summary, indent=1))
if OUT:
    json.dump({"summary": summary, "irregular_primes": rows}, open(OUT, "w"), indent=0)

